3HDM with $\Delta(27)$ symmetry and its phenomenological consequences

We perform a comprehensive analysis of a version of the 3-Higgs doublet model whose scalar potential is invariant under a global $\Delta(27)$ discrete symmetry and where the three scalar doublets are chosen to transform as a triplet under this discrete group. For each of the known tree-level minima we study the mass spectra and use the oblique parameters $STU$ as well as perturbative unitarity to constrain the parameter space of the model. We then discuss phenomenological consequences of some leading order flavour mixing quark Yukawa couplings by considering the flavour violation process $b \to s \gamma$. We show that perturbative unitarity significantly constrains parameters of the model while, conversely, the beyond the Standard Model contributions to the $b \to s \gamma$ decay are automatically tamed by the symmetry.

==> anc/BMP-vev100.in <==
Block MODSEL      #  
 1 0               #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 1               # Generation Mixing 
 12 172.76          # Renormalization scale 
Block SMINPUTS    # Standard Model inputs 
 2 1.1663787e-5    # G_F,Fermi constant 
 3 1.184000E-01    # alpha_s(MZ) SM MSbar 
 4 9.118760E+01    # Z-boson pole mass 
 5 4.180000E+00    # m_b(mb) SM MSbar 
 6 1.727600E+02    # m_top(pole) 
 7 1.776690E+00    # m_tau(pole) 
Block MINPAR      # Input parameters 
 1   134.200000E+00    # MH1Input
 2   139.300000E+00    # MH2Input
 3   125.250000E+00    # MhInput
 4   165.600000E+00    # MHpInput
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 0               # Run couplings to scale of decaying particle 
 12 1.000E-04       # write only branching ratios larger than this value 
 15 1.000E-30       # write only decay if width larger than this value 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 -1              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 0               # Calculate loop corrected masses 
 57 1               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 2               # Write HiggsBounds file: 2 for HiggsBounds5, 1 for HiggsBounds4 and below   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 1              # Tree-level unitarity constraints (limit s->infinity) 
 441 1              # Full tree-level unitarity constraints 
 442 1              # sqrt(s_min)   
 443 5000.           # sqrt(s_max)   
 444 -1000               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 0.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Fu 
2    1     # Calc 3-Body decays of Fe 
3    1     # Calc 3-Body decays of Fd


==> anc/BMP-vev100.out <==
# SUSY Les Houches Accord 2 - Delta273HDM Spectrum + Decays + Flavour Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.5  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.5  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop mass corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 1, 46, arXiv:1604.05335
#   J. Braathen, M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 11, 758; arXiv:1703.09237
# Loop decays based on 
#   M. D. Goodsell, S. Liebler, F. Staub; Eur.Phys.J.C 77 (2017) 11, 757; arXiv:1706.05372
# Unitarity routines based on 
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 78 (2018) 8, 649; arXiv:1805.07306
#   M. D. Goodsell, R. Moutafis; arXiv:2012.09022
#  
# in case of problems send email to goodsell@lpthe.jussieu.fr and porod@physik.uni-wuerzburg.de, or consult the forum/wiki 
# ----------------------------------------------------------------------
# Created: 27.04.2023,  07:18
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.5      # version number of SPheno
     9   4.14.5      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    1.34200000E+02  # MH1Input
    2    1.39300000E+02  # MH2Input
    3    1.25250000E+02  # MhInput
    4    1.65600000E+02  # MHpInput
Block gaugeGUT Q= -1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932004E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.18400000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.72760000E+02  # (Renormalization Scale)
   1    3.55691542E-01  # g1
   2    6.62790173E-01  # g2
   3    1.21977796E+00  # g3
Block HDM Q=  1.72760000E+02  # (Renormalization Scale)
   4   -2.30081704E-02  # Lamd
   2    5.81734520E-01  # Lamr1
   3   -1.43776034E-01  # Lamr2
   1   -3.08574642E-01  # Lams
Block MixedBlock Q=  1.72760000E+02  # (Renormalization Scale)
   1    9.91435125E-01  # Yu3
   2    7.10061610E-03  # Yu2
   3    1.39898349E-05  # Yu1
   4    2.87185356E-05  # Yd1
   5    5.45652177E-04  # Yd2
   6    2.40086958E-02  # Yd3
   7    1.02047870E-02  # Ye3
   8    2.93502819E-06  # Ye1
   9    6.06870741E-04  # Ye2
Block HMIX Q=  1.72760000E+02  # (Renormalization Scale)
   1    7.84378125E+03  # mu2
   3    2.46219651E+02  # v
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        36     1.34200000E+02  # A0_2
        46     1.39300000E+02  # A0_3
        25     1.25250000E+02  # hSM
        35     1.34200000E+02  # H0_1
        45     1.39300000E+02  # H0_2
        37     1.65600000E+02  # Hp_2
        47     1.65600000E+02  # Hp_3
        23     9.11876000E+01  # VZ
        24     8.03484639E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     0.00000000E+00  # Fv_1
        14     0.00000000E+00  # Fv_2
        16     0.00000000E+00  # Fv_3
Block PSEUDOSCALARMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # ZA(1,1)
  1  2     0.00000000E+00   # ZA(1,2)
  1  3     0.00000000E+00   # ZA(1,3)
  2  1     0.00000000E+00   # ZA(2,1)
  2  2    -7.07106781E-01   # ZA(2,2)
  2  3     7.07106781E-01   # ZA(2,3)
  3  1     0.00000000E+00   # ZA(3,1)
  3  2     7.07106781E-01   # ZA(3,2)
  3  3     7.07106781E-01   # ZA(3,3)
Block SCALARMIX Q=  1.72760000E+02  # ()
  1  1     7.07106781E-01   # ZH(1,1)
  1  2     7.07106781E-01   # ZH(1,2)
  2  1    -7.07106781E-01   # ZH(2,1)
  2  2     7.07106781E-01   # ZH(2,2)
Block CHARGEMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # ZP(1,1)
  1  2     0.00000000E+00   # ZP(1,2)
  1  3     0.00000000E+00   # ZP(1,3)
  2  1     0.00000000E+00   # ZP(2,1)
  2  2     1.00000000E+00   # ZP(2,2)
  2  3     0.00000000E+00   # ZP(2,3)
  3  1     0.00000000E+00   # ZP(3,1)
  3  2     0.00000000E+00   # ZP(3,2)
  3  3     1.00000000E+00   # ZP(3,3)
Block UDLMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     0.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     1.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     1.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     0.00000000E+00   # Real(ZUR(3,3),dp)
Block UELMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block UVMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Real(UV(1,1),dp)
  1  2     0.00000000E+00   # Real(UV(1,2),dp)
  1  3     0.00000000E+00   # Real(UV(1,3),dp)
  2  1     0.00000000E+00   # Real(UV(2,1),dp)
  2  2     0.00000000E+00   # Real(UV(2,2),dp)
  2  3     0.00000000E+00   # Real(UV(2,3),dp)
  3  1     0.00000000E+00   # Real(UV(3,1),dp)
  3  2     0.00000000E+00   # Real(UV(3,2),dp)
  3  3     0.00000000E+00   # Real(UV(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31    -1.00000000E+00  # GUT scale
        33     1.72760000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  3        36        4.32064813-314 # W-H production 
  2        46        1.12434899-313 # Vector boson fusion 
  3        46        2.65352777-319 # W-H production 
  4        46        2.35101054-314 # Z-H production 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  3        36        5.75890828-314 # W-H production 
  2        46        1.45823691-313 # Vector boson fusion 
  3        46        3.65440596-319 # W-H production 
  4        46        2.95604548-314 # Z-H production 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.27959255E-04 # H-Photon-Photon 
        25           21           21     0.48306511E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.00000000E+00 # A-Photon-Photon 
        36           21           21     0.00000000E+00 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
        46           22           22     0.00000000E+00 # A-Photon-Photon 
        46           21           21     0.00000000E+00 # A-Gluon-Gluon 
        46           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    3.03867525E-02  # T-parameter (1-loop BSM)
       2   -2.03243569E-02  # S-parameter (1-loop BSM)
       3    2.53357027E-03  # U-parameter (1-loop BSM)
      20    7.35832606E-18  # (g-2)_e
      21    3.35381796E-13  # (g-2)_mu
      22    1.04977837E-09  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39   -1.22891767E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
Block FlavorKitLFV # lepton flavor violating observables 
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    9.65886499E-02  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    9.58468163E-02  # Maximal scattering eigenvalue 
       2    5.00000000E+03  # best scattering energy 
      11    1.00000000E+00  # min scattering energy 
      12    5.00000000E+03  # max scattering energy 
      13   -1.00000000E+03  # steps 
DECAY         6     2.00450925E+00   # Fu_3
#    BR                NDA      ID1      ID2
     3.31336082E-02    2            2         36   # BR(Fu_3 -> Fu_1 A0_2 )
     2.57845282E-02    2            2         46   # BR(Fu_3 -> Fu_1 A0_3 )
     3.31391455E-02    2            4         36   # BR(Fu_3 -> Fu_2 A0_2 )
     2.57555267E-02    2            4         46   # BR(Fu_3 -> Fu_2 A0_3 )
     7.64367613E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
     3.31336082E-02    2            2         35   # BR(Fu_3 -> Fu_1 H0_1 )
     2.57845282E-02    2            2         45   # BR(Fu_3 -> Fu_1 H0_2 )
     3.31391455E-02    2            4         35   # BR(Fu_3 -> Fu_2 H0_1 )
     2.57555267E-02    2            4         45   # BR(Fu_3 -> Fu_2 H0_2 )
DECAY        25     3.44999808E-03   # hSM
#    BR                NDA      ID1      ID2
     2.21429605E-03    2           22         22   # BR(hSM -> VP VP )
     5.28793166E-02    2           21         21   # BR(hSM -> VG VG )
     2.72454097E-02    2           23         23   # BR(hSM -> VZ VZ )
     2.50475425E-01    2          -24         24   # BR(hSM -> VWp^* VWp_virt )
     2.12347549E-04    2           -3          3   # BR(hSM -> Fd_2^* Fd_2 )
     5.66375357E-01    2           -5          5   # BR(hSM -> Fd_3^* Fd_3 )
     2.59577414E-04    2          -13         13   # BR(hSM -> Fe_2^* Fe_2 )
     7.49276429E-02    2          -15         15   # BR(hSM -> Fe_3^* Fe_3 )
     2.54099250E-02    2           -4          4   # BR(hSM -> Fu_2^* Fu_2 )
DECAY        35     5.09102099E-03   # H0_1
#    BR                NDA      ID1      ID2
     1.17428023E-04    2           -1          3   # BR(H0_1 -> Fd_1^* Fd_2 )
     2.26273505E-01    2           -1          5   # BR(H0_1 -> Fd_1^* Fd_3 )
     1.17428023E-04    2           -3          1   # BR(H0_1 -> Fd_2^* Fd_1 )
     2.26389378E-01    2           -3          5   # BR(H0_1 -> Fd_2^* Fd_3 )
     2.26273505E-01    2           -5          1   # BR(H0_1 -> Fd_3^* Fd_1 )
     2.26389378E-01    2           -5          3   # BR(H0_1 -> Fd_3^* Fd_2 )
     1.36481395E-02    2          -11         15   # BR(H0_1 -> Fe_1^* Fe_3 )
     1.36963554E-02    2          -13         15   # BR(H0_1 -> Fe_2^* Fe_3 )
     1.36481395E-02    2          -15         11   # BR(H0_1 -> Fe_3^* Fe_1 )
     1.36963554E-02    2          -15         13   # BR(H0_1 -> Fe_3^* Fe_2 )
     1.98269081E-02    2           -2          4   # BR(H0_1 -> Fu_1^* Fu_2 )
     1.98269081E-02    2           -4          2   # BR(H0_1 -> Fu_2^* Fu_1 )
DECAY        45     5.28518305E-03   # H0_2
#    BR                NDA      ID1      ID2
     1.17412745E-04    2           -1          3   # BR(H0_2 -> Fd_1^* Fd_2 )
     2.26275636E-01    2           -1          5   # BR(H0_2 -> Fd_1^* Fd_3 )
     1.17412745E-04    2           -3          1   # BR(H0_2 -> Fd_2^* Fd_1 )
     2.26392399E-01    2           -3          5   # BR(H0_2 -> Fd_2^* Fd_3 )
     2.26275636E-01    2           -5          1   # BR(H0_2 -> Fd_3^* Fd_1 )
     2.26392399E-01    2           -5          3   # BR(H0_2 -> Fd_3^* Fd_2 )
     1.36467065E-02    2          -11         15   # BR(H0_2 -> Fe_1^* Fe_3 )
     1.36949838E-02    2          -13         15   # BR(H0_2 -> Fe_2^* Fe_3 )
     1.36467065E-02    2          -15         11   # BR(H0_2 -> Fe_3^* Fe_1 )
     1.36949838E-02    2          -15         13   # BR(H0_2 -> Fe_3^* Fe_2 )
     1.98245821E-02    2           -2          4   # BR(H0_2 -> Fu_1^* Fu_2 )
     1.98245821E-02    2           -4          2   # BR(H0_2 -> Fu_2^* Fu_1 )
DECAY        36     2.40759249E-03   # A0_2
#    BR                NDA      ID1      ID2
     2.16201463E-01    2           -1          5   # BR(A0_2 -> Fd_1^* Fd_3 )
     2.16281174E-01    2           -3          5   # BR(A0_2 -> Fd_2^* Fd_3 )
     2.16201463E-01    2           -5          1   # BR(A0_2 -> Fd_3^* Fd_1 )
     2.16281174E-01    2           -5          3   # BR(A0_2 -> Fd_3^* Fd_2 )
     2.87921843E-02    2          -11         15   # BR(A0_2 -> Fe_1^* Fe_3 )
     2.88917026E-02    2          -13         15   # BR(A0_2 -> Fe_2^* Fe_3 )
     2.87921843E-02    2          -15         11   # BR(A0_2 -> Fe_3^* Fe_1 )
     2.88917026E-02    2          -15         13   # BR(A0_2 -> Fe_3^* Fe_2 )
     9.65291340E-03    2           -2          4   # BR(A0_2 -> Fu_1^* Fu_2 )
     9.65291340E-03    2           -4          2   # BR(A0_2 -> Fu_2^* Fu_1 )
DECAY        46     2.48730168E-03   # A0_3
#    BR                NDA      ID1      ID2
     2.16064510E-01    2           -1          5   # BR(A0_3 -> Fd_1^* Fd_3 )
     2.16144893E-01    2           -3          5   # BR(A0_3 -> Fd_2^* Fd_3 )
     2.16064510E-01    2           -5          1   # BR(A0_3 -> Fd_3^* Fd_1 )
     2.16144893E-01    2           -5          3   # BR(A0_3 -> Fd_3^* Fd_2 )
     1.00149910E-04    2          -11         13   # BR(A0_3 -> Fe_1^* Fe_2 )
     2.89332966E-02    2          -11         15   # BR(A0_3 -> Fe_1^* Fe_3 )
     1.00149910E-04    2          -13         11   # BR(A0_3 -> Fe_2^* Fe_1 )
     2.90334420E-02    2          -13         15   # BR(A0_3 -> Fe_2^* Fe_3 )
     2.89332966E-02    2          -15         11   # BR(A0_3 -> Fe_3^* Fe_1 )
     2.90334420E-02    2          -15         13   # BR(A0_3 -> Fe_3^* Fe_2 )
     9.64287241E-03    2           -2          4   # BR(A0_3 -> Fu_1^* Fu_2 )
     9.64287241E-03    2           -4          2   # BR(A0_3 -> Fu_2^* Fu_1 )
DECAY        37     9.70227617E+00   # Hp_2
#    BR                NDA      ID1      ID2
     9.99913153E-01    2           -5          4   # BR(Hp_2 -> Fd_3^* Fu_2 )
DECAY        47     9.70291645E+00   # Hp_3
#    BR                NDA      ID1      ID2
     9.99964213E-01    2           -5          2   # BR(Hp_3 -> Fd_3^* Fu_1 )


==> anc/BMP-vev111.in <==
Block MODSEL      #  
 1 0               #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 1               # Generation Mixing 
 12 172.76          # Renormalization scale 
Block SMINPUTS    # Standard Model inputs 
 2 1.1663787e-5    # G_F,Fermi constant 
 3 1.184000E-01    # alpha_s(MZ) SM MSbar 
 4 9.118760E+01    # Z-boson pole mass 
 5 4.180000E+00    # m_b(mb) SM MSbar 
 6 1.727600E+02    # m_top(pole) 
 7 1.776690E+00    # m_tau(pole) 
Block MINPAR      # Input parameters 
 1   125.2500E+00    # mhSMInput
 2   198.6000E+00    # MHInput
 3   202.4000E+00    # MAInput
 4   172.3000E+00    # MHpInput
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 0               # Run couplings to scale of decaying particle 
 12 1.000E-04       # write only branching ratios larger than this value 
 15 1.000E-30       # write only decay if width larger than this value 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 -1              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 0               # Calculate loop corrected masses 
 57 1               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 2               # Write HiggsBounds file   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 1              # Tree-level unitarity constraints (limit s->infinity) 
 441 1              # Full tree-level unitarity constraints 
 442 1              # sqrt(s_min)   
 443 5000.           # sqrt(s_max)   
 444 -1000               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 0.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Fu 
2    1     # Calc 3-Body decays of Fe 
3    1     # Calc 3-Body decays of Fd 


==> anc/BMP-vev111.out <==
# SUSY Les Houches Accord 2 - Delta273HDM Spectrum + Decays + Flavour Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.5  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.5  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop mass corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 1, 46, arXiv:1604.05335
#   J. Braathen, M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 11, 758; arXiv:1703.09237
# Loop decays based on 
#   M. D. Goodsell, S. Liebler, F. Staub; Eur.Phys.J.C 77 (2017) 11, 757; arXiv:1706.05372
# Unitarity routines based on 
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 78 (2018) 8, 649; arXiv:1805.07306
#   M. D. Goodsell, R. Moutafis; arXiv:2012.09022
#  
# in case of problems send email to goodsell@lpthe.jussieu.fr and porod@physik.uni-wuerzburg.de, or consult the forum/wiki 
# ----------------------------------------------------------------------
# Created: 27.04.2023,  07:25
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.5      # version number of SPheno
     9   4.14.5      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    1.25250000E+02  # mhSMInput
    2    1.98600000E+02  # MHInput
    3    2.02400000E+02  # MAInput
    4    1.72300000E+02  # MHpInput
Block gaugeGUT Q= -1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932004E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.18400000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.72760000E+02  # (Renormalization Scale)
   1    3.55691542E-01  # g1
   2    6.62790173E-01  # g2
   3    1.21977796E+00  # g3
Block HDM Q=  1.72760000E+02  # (Renormalization Scale)
   4   -4.50489150E-01  # Lamd
   2    4.06401270E-01  # Lamr1
   3   -3.92052449E-02  # Lamr2
   1    1.87541757E-01  # Lams
Block MixedBlock Q=  1.72760000E+02  # (Renormalization Scale)
   1    1.39898349E-05  # Yu1
   2    7.10061610E-03  # Yu2
   3    9.91435125E-01  # Yu3
   4    2.87185356E-05  # Yd1
   5    5.45652177E-04  # Yd2
   6    2.40086958E-02  # Yd3
   7    2.93502819E-06  # Ye1
   8    6.06870741E-04  # Ye2
   9    1.02047870E-02  # Ye3
  10    1.42154982E+02  # v1
  11    1.42154982E+02  # v2
  12    1.42154982E+02  # v3
  13    1.42154982E+02  # v1
  14    1.42154982E+02  # v2
  15    1.42154982E+02  # v3
Block HMIX Q=  1.72760000E+02  # (Renormalization Scale)
   1    7.84378125E+03  # mu2
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.25250000E+02  # H0_1
        35     1.98600000E+02  # H0_2
        45     1.98600000E+02  # H0_3
        26     9.11876000E+01  # A0_1
        36     2.02400000E+02  # A0_2
        46     2.02400000E+02  # A0_3
        37     8.03484639E+01  # Hp_1
        47     1.72300000E+02  # Hp_2
        57     1.72300000E+02  # Hp_3
        23     9.11876000E+01  # VZ
        24     8.03484639E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     0.00000000E+00  # Fv_1
        14     0.00000000E+00  # Fv_2
        16     0.00000000E+00  # Fv_3
Block PSEUDOSCALARMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # ZA(1,1)
  1  2     5.77350269E-01   # ZA(1,2)
  1  3     5.77350269E-01   # ZA(1,3)
  2  1     6.45225715E-01   # ZA(2,1)
  2  2     1.10703231E-01   # ZA(2,2)
  2  3    -7.55928946E-01   # ZA(2,3)
  3  1    -5.00350321E-01   # ZA(3,1)
  3  2     8.08957021E-01   # ZA(3,2)
  3  3    -3.08606700E-01   # ZA(3,3)
Block SCALARMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # ZH(1,1)
  1  2     5.77350269E-01   # ZH(1,2)
  1  3     5.77350269E-01   # ZH(1,3)
  2  1    -8.14442464E-01   # ZH(2,1)
  2  2     3.57095345E-01   # ZH(2,2)
  2  3     4.57347119E-01   # ZH(2,3)
  3  1    -5.78803889E-02   # ZH(3,1)
  3  2     7.34268058E-01   # ZH(3,2)
  3  3    -6.76387669E-01   # ZH(3,3)
Block CHARGEMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # ZP(1,1)
  1  2     5.77350269E-01   # ZP(1,2)
  1  3     5.77350269E-01   # ZP(1,3)
  2  1     2.63872976E-01   # ZP(2,1)
  2  2    -8.01098867E-01   # ZP(2,2)
  2  3     5.37225891E-01   # ZP(2,3)
  3  1     7.72682159E-01   # ZP(3,1)
  3  2    -1.57820379E-01   # ZP(3,2)
  3  3    -6.14861780E-01   # ZP(3,3)
Block UDLMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2    -5.00000000E-01   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1    -0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2    -0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3    -5.00000000E-01   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.72760000E+02  # ()
  1  1    -9.05074438E-14   # Aimag(ZDL(1,1))
  1  2    -0.00000000E+00   # Aimag(ZDL(1,2))
  1  3    -0.00000000E+00   # Aimag(ZDL(1,3))
  2  1     0.00000000E+00   # Aimag(ZDL(2,1))
  2  2    -8.66025404E-01   # Aimag(ZDL(2,2))
  2  3     0.00000000E+00   # Aimag(ZDL(2,3))
  3  1     0.00000000E+00   # Aimag(ZDL(3,1))
  3  2     0.00000000E+00   # Aimag(ZDL(3,2))
  3  3    -8.66025404E-01   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # Real(ZDR(1,1),dp)
  1  2     5.77350269E-01   # Real(ZDR(1,2),dp)
  1  3     5.77350269E-01   # Real(ZDR(1,3),dp)
  2  1    -2.88675135E-01   # Real(ZDR(2,1),dp)
  2  2     5.77350269E-01   # Real(ZDR(2,2),dp)
  2  3    -2.88675135E-01   # Real(ZDR(2,3),dp)
  3  1    -2.88675135E-01   # Real(ZDR(3,1),dp)
  3  2    -2.88675135E-01   # Real(ZDR(3,2),dp)
  3  3     5.77350269E-01   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2     2.61402011E-13   # Aimag(ZDR(1,2))
  1  3    -1.04638520E-13   # Aimag(ZDR(1,3))
  2  1     5.00000000E-01   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3    -5.00000000E-01   # Aimag(ZDR(2,3))
  3  1     5.00000000E-01   # Aimag(ZDR(3,1))
  3  2    -5.00000000E-01   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1    -0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2    -5.00000000E-01   # Real(ZUL(2,2),dp)
  2  3    -0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1    -0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2    -0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3    -5.00000000E-01   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.72760000E+02  # ()
  1  1    -8.88216465E-13   # Aimag(ZUL(1,1))
  1  2    -0.00000000E+00   # Aimag(ZUL(1,2))
  1  3    -0.00000000E+00   # Aimag(ZUL(1,3))
  2  1     0.00000000E+00   # Aimag(ZUL(2,1))
  2  2    -8.66025404E-01   # Aimag(ZUL(2,2))
  2  3     0.00000000E+00   # Aimag(ZUL(2,3))
  3  1     0.00000000E+00   # Aimag(ZUL(3,1))
  3  2     0.00000000E+00   # Aimag(ZUL(3,2))
  3  3    -8.66025404E-01   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # Real(ZUR(1,1),dp)
  1  2     5.77350269E-01   # Real(ZUR(1,2),dp)
  1  3     5.77350269E-01   # Real(ZUR(1,3),dp)
  2  1    -2.88675135E-01   # Real(ZUR(2,1),dp)
  2  2     5.77350269E-01   # Real(ZUR(2,2),dp)
  2  3    -2.88675135E-01   # Real(ZUR(2,3),dp)
  3  1    -2.88675135E-01   # Real(ZUR(3,1),dp)
  3  2    -2.88675135E-01   # Real(ZUR(3,2),dp)
  3  3     5.77350269E-01   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZUR(1,1))
  1  2     3.31901173E-13   # Aimag(ZUR(1,2))
  1  3     1.20653487E-12   # Aimag(ZUR(1,3))
  2  1     5.00000000E-01   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3    -5.00000000E-01   # Aimag(ZUR(2,3))
  3  1     5.00000000E-01   # Aimag(ZUR(3,1))
  3  2    -5.00000000E-01   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1    -0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2    -5.00000000E-01   # Real(ZEL(2,2),dp)
  2  3    -0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1    -0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2    -0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3    -5.00000000E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.72760000E+02  # ()
  1  1    -2.49344162E-14   # Aimag(ZEL(1,1))
  1  2    -0.00000000E+00   # Aimag(ZEL(1,2))
  1  3    -0.00000000E+00   # Aimag(ZEL(1,3))
  2  1     0.00000000E+00   # Aimag(ZEL(2,1))
  2  2    -8.66025404E-01   # Aimag(ZEL(2,2))
  2  3     0.00000000E+00   # Aimag(ZEL(2,3))
  3  1     0.00000000E+00   # Aimag(ZEL(3,1))
  3  2     0.00000000E+00   # Aimag(ZEL(3,2))
  3  3    -8.66025404E-01   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # Real(ZER(1,1),dp)
  1  2     5.77350269E-01   # Real(ZER(1,2),dp)
  1  3     5.77350269E-01   # Real(ZER(1,3),dp)
  2  1    -2.88675135E-01   # Real(ZER(2,1),dp)
  2  2     5.77350269E-01   # Real(ZER(2,2),dp)
  2  3    -2.88675135E-01   # Real(ZER(2,3),dp)
  3  1    -2.88675135E-01   # Real(ZER(3,1),dp)
  3  2    -2.88675135E-01   # Real(ZER(3,2),dp)
  3  3     5.77350269E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZER(1,1))
  1  2     3.03090886E-14   # Aimag(ZER(1,2))
  1  3     1.28785871E-14   # Aimag(ZER(1,3))
  2  1     5.00000000E-01   # Aimag(ZER(2,1))
  2  2     0.00000000E+00   # Aimag(ZER(2,2))
  2  3    -5.00000000E-01   # Aimag(ZER(2,3))
  3  1     5.00000000E-01   # Aimag(ZER(3,1))
  3  2    -5.00000000E-01   # Aimag(ZER(3,2))
  3  3     0.00000000E+00   # Aimag(ZER(3,3))
Block UVMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Real(UV(1,1),dp)
  1  2     0.00000000E+00   # Real(UV(1,2),dp)
  1  3     0.00000000E+00   # Real(UV(1,3),dp)
  2  1     0.00000000E+00   # Real(UV(2,1),dp)
  2  2     0.00000000E+00   # Real(UV(2,2),dp)
  2  3     0.00000000E+00   # Real(UV(2,3),dp)
  3  1     0.00000000E+00   # Real(UV(3,1),dp)
  3  2     0.00000000E+00   # Real(UV(3,2),dp)
  3  3     0.00000000E+00   # Real(UV(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31    -1.00000000E+00  # GUT scale
        33     1.72760000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.56217532E+01 # Gluon fusion 
  2        25        1.20627738E+00 # Vector boson fusion 
  3        25        5.37183997E-01 # W-H production 
  4        25        3.14403642E-01 # Z-H production 
  5        25        8.56017880E-02 # t-t-H production 
  1        35        1.23819358E-13 # Gluon fusion 
  2        35        2.63822776E-17 # Vector boson fusion 
  4        35        2.26643814E-18 # Z-H production 
  5        35        9.02269952E-19 # t-t-H production 
  1        45        1.23290851E-13 # Gluon fusion 
  2        45        4.74880996E-16 # Vector boson fusion 
  4        45        4.07958865E-17 # Z-H production 
  5        45        6.19576669E-18 # t-t-H production 
  1        36        1.46096435E-14 # Gluon fusion 
  5        36        8.83910911E-19 # t-t-H production 
  1        46        1.21755096E-14 # Gluon fusion 
  5        46        9.17560072E-19 # t-t-H production 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        1.98868147E+01 # Gluon fusion 
  2        25        1.55552339E+00 # Vector boson fusion 
  3        25        6.89195266E-01 # W-H production 
  4        25        3.92709677E-01 # Z-H production 
  5        25        1.29586947E-01 # t-t-H production 
  1        35        1.62871768E-13 # Gluon fusion 
  2        35        3.48634475E-17 # Vector boson fusion 
  3        35        1.91374260E-17 # W-H production 
  4        35        3.73719247E-18 # Z-H production 
  5        35        1.54144945E-18 # t-t-H production 
  1        45        1.62176571E-13 # Gluon fusion 
  2        45        6.27542055E-16 # Vector boson fusion 
  3        45        8.42046746E-17 # W-H production 
  4        45        6.72694645E-17 # Z-H production 
  5        45        1.05849265E-17 # t-t-H production 
  1        36        1.92436783E-14 # Gluon fusion 
  5        36        1.53869042E-18 # t-t-H production 
  1        46        1.60374611E-14 # Gluon fusion 
  5        46        1.59726605E-18 # t-t-H production 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.64759692E+01 # Gluon fusion 
  1        35        4.06580478E-13 # Gluon fusion 
  1        45        4.04845041E-13 # Gluon fusion 
  1        36        4.82457264E-14 # Gluon fusion 
  1        46        4.02074358E-14 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.23389427E+01 # Gluon fusion 
  1        35        4.64538658E-13 # Gluon fusion 
  1        45        4.62555834E-13 # Gluon fusion 
  1        36        5.51544909E-14 # Gluon fusion 
  1        46        4.59651210E-14 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.71561213E+02 # Gluon fusion 
  1        35        9.07830575E-12 # Gluon fusion 
  1        45        9.03955616E-12 # Gluon fusion 
  1        36        1.09056969E-12 # Gluon fusion 
  1        46        9.08868291E-13 # Gluon fusion 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.28061520E-04 # H-Photon-Photon 
        25           21           21     0.48306511E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.20454614E-18 # H-Photon-Photon 
        35           21           21     0.10713283E-17 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        45           22           22     0.19667197E-18 # H-Photon-Photon 
        45           21           21     0.10667555E-17 # H-Gluon-Gluon 
        45           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.24252363E-19 # A-Photon-Photon 
        36           21           21     0.13223346E-18 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
        46           22           22     0.20180556E-19 # A-Photon-Photon 
        46           21           21     0.11020185E-18 # A-Gluon-Gluon 
        46           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    2.91505853E-02  # T-parameter (1-loop BSM)
       2    1.58962985E-02  # S-parameter (1-loop BSM)
       3    1.65670032E-03  # U-parameter (1-loop BSM)
      20    2.56754976E-18  # (g-2)_e
      21    1.31233847E-13  # (g-2)_mu
      22    1.00969148E-09  # (g-2)_tau
      23   -9.55038153E-45  # EDM(e)
      24   -2.67477390E-32  # EDM(mu)
      25    2.44913233E-34  # EDM(tau)
      39   -1.31912514E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
Block FlavorKitLFV # lepton flavor violating observables 
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.27777862E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.26439383E-01  # Maximal scattering eigenvalue 
       2    5.00000000E+03  # best scattering energy 
      11    1.00000000E+00  # min scattering energy 
      12    5.00000000E+03  # max scattering energy 
      13   -1.00000000E+03  # steps 
DECAY         6     1.53218201E+00   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999964E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY        25     3.45005407E-03   # H0_1
#    BR                NDA      ID1      ID2
     2.23048780E-03    2           22         22   # BR(H0_1 -> VP VP )
     5.28784585E-02    2           21         21   # BR(H0_1 -> VG VG )
     2.72449676E-02    2           23         23   # BR(H0_1 -> VZ VZ )
     2.50471360E-01    2          -24         24   # BR(H0_1 -> VWp^* VWp_virt )
     2.12344103E-04    2           -3          3   # BR(H0_1 -> Fd_2^* Fd_2 )
     5.66366166E-01    2           -5          5   # BR(H0_1 -> Fd_3^* Fd_3 )
     2.59573202E-04    2          -13         13   # BR(H0_1 -> Fe_2^* Fe_2 )
     7.49264270E-02    2          -15         15   # BR(H0_1 -> Fe_3^* Fe_3 )
     2.54095127E-02    2           -4          4   # BR(H0_1 -> Fu_2^* Fu_2 )
DECAY        35     6.93629350E-01   # H0_2
#    BR                NDA      ID1      ID2
     1.05157049E-03    2           -1          5   # BR(H0_2 -> Fd_1^* Fd_3 )
     1.05195973E-03    2           -3          5   # BR(H0_2 -> Fd_2^* Fd_3 )
     1.05157049E-03    2           -5          1   # BR(H0_2 -> Fd_3^* Fd_1 )
     1.05195973E-03    2           -5          3   # BR(H0_2 -> Fd_3^* Fd_2 )
     1.48183201E-04    2          -11         15   # BR(H0_2 -> Fe_1^* Fe_3 )
     1.48695684E-04    2          -13         15   # BR(H0_2 -> Fe_2^* Fe_3 )
     1.48183201E-04    2          -15         11   # BR(H0_2 -> Fe_3^* Fe_1 )
     1.48695684E-04    2          -15         13   # BR(H0_2 -> Fe_3^* Fe_2 )
     2.48984574E-01    2           -2          6   # BR(H0_2 -> Fu_1^* Fu_3 )
     2.48567344E-01    2           -4          6   # BR(H0_2 -> Fu_2^* Fu_3 )
     2.48984574E-01    2           -6          2   # BR(H0_2 -> Fu_3^* Fu_1 )
     2.48567344E-01    2           -6          4   # BR(H0_2 -> Fu_3^* Fu_2 )
DECAY        45     6.93629350E-01   # H0_3
#    BR                NDA      ID1      ID2
     1.05157049E-03    2           -1          5   # BR(H0_3 -> Fd_1^* Fd_3 )
     1.05195973E-03    2           -3          5   # BR(H0_3 -> Fd_2^* Fd_3 )
     1.05157049E-03    2           -5          1   # BR(H0_3 -> Fd_3^* Fd_1 )
     1.05195973E-03    2           -5          3   # BR(H0_3 -> Fd_3^* Fd_2 )
     1.48183201E-04    2          -11         15   # BR(H0_3 -> Fe_1^* Fe_3 )
     1.48695684E-04    2          -13         15   # BR(H0_3 -> Fe_2^* Fe_3 )
     1.48183201E-04    2          -15         11   # BR(H0_3 -> Fe_3^* Fe_1 )
     1.48695684E-04    2          -15         13   # BR(H0_3 -> Fe_3^* Fe_2 )
     2.48984574E-01    2           -2          6   # BR(H0_3 -> Fu_1^* Fu_3 )
     2.48567344E-01    2           -4          6   # BR(H0_3 -> Fu_2^* Fu_3 )
     2.48984574E-01    2           -6          2   # BR(H0_3 -> Fu_3^* Fu_1 )
     2.48567344E-01    2           -6          4   # BR(H0_3 -> Fu_3^* Fu_2 )
DECAY        36     8.79460404E-01   # A0_2
#    BR                NDA      ID1      ID2
     8.43106623E-04    2           -1          5   # BR(A0_2 -> Fd_1^* Fd_3 )
     8.43420000E-04    2           -3          5   # BR(A0_2 -> Fd_2^* Fd_3 )
     8.43106623E-04    2           -5          1   # BR(A0_2 -> Fd_3^* Fd_1 )
     8.43420000E-04    2           -5          3   # BR(A0_2 -> Fd_3^* Fd_2 )
     1.19122194E-04    2          -11         15   # BR(A0_2 -> Fe_1^* Fe_3 )
     1.19534436E-04    2          -13         15   # BR(A0_2 -> Fe_2^* Fe_3 )
     1.19122194E-04    2          -15         11   # BR(A0_2 -> Fe_3^* Fe_1 )
     1.19534436E-04    2          -15         13   # BR(A0_2 -> Fe_3^* Fe_2 )
     2.49117369E-01    2           -2          6   # BR(A0_2 -> Fu_1^* Fu_3 )
     2.48919231E-01    2           -4          6   # BR(A0_2 -> Fu_2^* Fu_3 )
     2.49117369E-01    2           -6          2   # BR(A0_2 -> Fu_3^* Fu_1 )
     2.48919231E-01    2           -6          4   # BR(A0_2 -> Fu_3^* Fu_2 )
DECAY        46     8.79460404E-01   # A0_3
#    BR                NDA      ID1      ID2
     8.43106623E-04    2           -1          5   # BR(A0_3 -> Fd_1^* Fd_3 )
     8.43420000E-04    2           -3          5   # BR(A0_3 -> Fd_2^* Fd_3 )
     8.43106623E-04    2           -5          1   # BR(A0_3 -> Fd_3^* Fd_1 )
     8.43420000E-04    2           -5          3   # BR(A0_3 -> Fd_3^* Fd_2 )
     1.19122194E-04    2          -11         15   # BR(A0_3 -> Fe_1^* Fe_3 )
     1.19534436E-04    2          -13         15   # BR(A0_3 -> Fe_2^* Fe_3 )
     1.19122194E-04    2          -15         11   # BR(A0_3 -> Fe_3^* Fe_1 )
     1.19534436E-04    2          -15         13   # BR(A0_3 -> Fe_3^* Fe_2 )
     2.49117369E-01    2           -2          6   # BR(A0_3 -> Fu_1^* Fu_3 )
     2.48919231E-01    2           -4          6   # BR(A0_3 -> Fu_2^* Fu_3 )
     2.49117369E-01    2           -6          2   # BR(A0_3 -> Fu_3^* Fu_1 )
     2.48919231E-01    2           -6          4   # BR(A0_3 -> Fu_3^* Fu_2 )
DECAY        47     1.00961799E+01   # Hp_2
#    BR                NDA      ID1      ID2
     4.99996367E-01    2           -5          2   # BR(Hp_2 -> Fd_3^* Fu_1 )
     4.99942323E-01    2           -5          4   # BR(Hp_2 -> Fd_3^* Fu_2 )
DECAY        57     1.00961799E+01   # Hp_3
#    BR                NDA      ID1      ID2
     4.99996367E-01    2           -5          2   # BR(Hp_3 -> Fd_3^* Fu_1 )
     4.99942323E-01    2           -5          4   # BR(Hp_3 -> Fd_3^* Fu_2 )


==> anc/BMP-vevOmega.in <==
Block MODSEL      #  
 1 0               #  1/0: High/low scale input 
 2 1              # Boundary Condition  
 6 1               # Generation Mixing 
 12 172.76          # Renormalization scale 
Block SMINPUTS    # Standard Model inputs 
 2 1.1663787e-5    # G_F,Fermi constant 
 3 1.184000E-01    # alpha_s(MZ) SM MSbar 
 4 9.118760E+01    # Z-boson pole mass 
 5 4.180000E+00    # m_b(mb) SM MSbar 
 6 1.727600E+02    # m_top(pole) 
 7 1.776690E+00    # m_tau(pole) 
Block MINPAR      # Input parameters 
 1   125.2500E+00    # mhSMInput
 2   158.6000E+00    # mH1Input
 3   314.3000E+00    # mH3Input
 4   149.7000E+00    # mHpInput
Block SPhenoInput   # SPheno specific input 
  1 -1              # error level 
  2  0              # SPA conventions 
 11 1               # calculate branching ratios 
 13 1               # 3-Body decays: none (0), fermion (1), scalar (2), both (3) 
 14 0               # Run couplings to scale of decaying particle 
 12 1.000E-04       # write only branching ratios larger than this value 
 15 1.000E-30       # write only decay if width larger than this value 
 19 -2              # Matching order (-2:automatic, -1:pole, 0-2: tree, one- & two-loop) 
 31 -1              # fixed GUT scale (-1: dynamical GUT scale) 
 32 0               # Strict unification 
 34 1.000E-04       # Precision of mass calculation 
 35 40              # Maximal number of iterations
 36 5               # Minimal number of iterations before discarding points
 37 1               # Set Yukawa scheme  
 38 2               # 1- or 2-Loop RGEs 
 50 1               # Majorana phases: use only positive masses (put 0 to use file with CalcHep/Micromegas!) 
 51 0               # Write Output in CKM basis 
 52 0               # Write spectrum in case of tachyonic states 
 55 0               # Calculate loop corrected masses 
 57 1               # Calculate low energy constraints 
 65 1               # Solution tadpole equation 
 66 0               # Two-Scale Matching 
 67 0               # effective Higgs mass calculation 
 75 0               # Write WHIZARD files 
 76 2               # Write HiggsBounds file: 2 for HiggsBounds5, 1 for HiggsBounds4 and below   
 77 0               # Output for MicrOmegas (running masses for light quarks; real mixing matrices)   
 78 0               # Output for MadGraph (writes also vanishing blocks)   
 79 0               # Write WCXF files (exchange format for Wilson coefficients) 
 86 0.              # Maximal width to be counted as invisible in Higgs decays; -1: only LSP 
 440 1              # Tree-level unitarity constraints (limit s->infinity) 
 441 1              # Full tree-level unitarity constraints 
 442 1              # sqrt(s_min)   
 443 5000.           # sqrt(s_max)   
 444 -1000               # steps   
 445 0               # running   
 510 0.              # Write tree level values for tadpole solutions 
 515 0               # Write parameter values at GUT scale 
 520 0.              # Write effective Higgs couplings (HiggsBounds blocks): put 0 to use file with MadGraph! 
 521 0.              # Diphoton/Digluon widths including higher order 
 525 0.              # Write loop contributions to diphoton decay of Higgs 
 530 0.              # Write Blocks for Vevacious 
Block DECAYOPTIONS   # Options to turn on/off specific decays 
1    1     # Calc 3-Body decays of Fu 
2    1     # Calc 3-Body decays of Fe 
3    1     # Calc 3-Body decays of Fd 


==> anc/BMP-vevOmega.out <==
# SUSY Les Houches Accord 2 - Delta273HDM Spectrum + Decays + Flavour Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.5  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.5  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop mass corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 1, 46, arXiv:1604.05335
#   J. Braathen, M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 11, 758; arXiv:1703.09237
# Loop decays based on 
#   M. D. Goodsell, S. Liebler, F. Staub; Eur.Phys.J.C 77 (2017) 11, 757; arXiv:1706.05372
# Unitarity routines based on 
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 78 (2018) 8, 649; arXiv:1805.07306
#   M. D. Goodsell, R. Moutafis; arXiv:2012.09022
#  
# in case of problems send email to goodsell@lpthe.jussieu.fr and porod@physik.uni-wuerzburg.de, or consult the forum/wiki 
# ----------------------------------------------------------------------
# Created: 27.04.2023,  07:28
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.5      # version number of SPheno
     9   4.14.5      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    1.25250000E+02  # mhSMInput
    2    1.58600000E+02  # mH1Input
    3    3.14300000E+02  # mH3Input
    4    1.49700000E+02  # mHpInput
Block gaugeGUT Q= -1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932004E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.18400000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.72760000E+02  # (Renormalization Scale)
   1    3.55691542E-01  # g1
   2    6.62790173E-01  # g2
   3    1.21977796E+00  # g3
Block HDM Q=  1.72760000E+02  # (Renormalization Scale)
   4    1.40088914E+00  # Lamd
   2    1.77297091E-01  # Lamr1
   3    3.30788214E-01  # Lamr2
   1    2.64784760E-01  # Lams
Block MixedBlock Q=  1.72760000E+02  # (Renormalization Scale)
   1    9.91435125E-01  # Yu3
   2    7.10061610E-03  # Yu2
   3    1.39898349E-05  # Yu1
   4    2.87185356E-05  # Yd1
   5    5.45652177E-04  # Yd2
   6    2.40086958E-02  # Yd3
   7    1.02047870E-02  # Ye3
   8    2.93502819E-06  # Ye1
   9    6.06870741E-04  # Ye2
  10    1.42154982E+02  # v1R
  11    1.42154982E+02  # v2R
  12    1.42154982E+02  # v3R
  13    1.42154982E+02  # v1R
  14    1.42154982E+02  # v2R
  15    1.42154982E+02  # v3R
Block HMIX Q=  1.72760000E+02  # (Renormalization Scale)
   1    7.84378125E+03  # mu2
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.25250000E+02  # H0_2
        35     1.58600000E+02  # H0_3
        45     1.58600000E+02  # H0_4
        55     3.14300000E+02  # H0_5
        65     3.14300000E+02  # H0_6
        37     1.49700000E+02  # Hp_2
        47     1.49700000E+02  # Hp_3
        23     9.11876000E+01  # VZ
        24     8.03484639E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     0.00000000E+00  # Fv_1
        14     0.00000000E+00  # Fv_2
        16     0.00000000E+00  # Fv_3
Block SCALARMIX Q=  1.72760000E+02  # ()
  1  1    -5.90767095E-17   # Real(ZH(1,1),dp)
  1  2    -4.24027269E-16   # Real(ZH(1,2),dp)
  1  3    -3.58779008E-16   # Real(ZH(1,3),dp)
  1  4    -5.77350269E-01   # Real(ZH(1,4),dp)
  1  5    -5.77350269E-01   # Real(ZH(1,5),dp)
  1  6    -5.77350269E-01   # Real(ZH(1,6),dp)
  2  1     5.77350269E-01   # Real(ZH(2,1),dp)
  2  2     5.77350269E-01   # Real(ZH(2,2),dp)
  2  3     5.77350269E-01   # Real(ZH(2,3),dp)
  2  4    -4.59484881E-16   # Real(ZH(2,4),dp)
  2  5     9.21978422E-17   # Real(ZH(2,5),dp)
  2  6    -5.18137486E-16   # Real(ZH(2,6),dp)
  3  1     5.11678600E-01   # Real(ZH(3,1),dp)
  3  2    -5.11501193E-01   # Real(ZH(3,2),dp)
  3  3    -1.77407301E-04   # Real(ZH(3,3),dp)
  3  4    -4.88219590E-01   # Real(ZH(3,4),dp)
  3  5     4.88050317E-01   # Real(ZH(3,5),dp)
  3  6     1.69273681E-04   # Real(ZH(3,6),dp)
  4  1     2.95212925E-01   # Real(ZH(4,1),dp)
  4  2     2.95520204E-01   # Real(ZH(4,2),dp)
  4  3    -5.90733129E-01   # Real(ZH(4,3),dp)
  4  4    -2.81678252E-01   # Real(ZH(4,4),dp)
  4  5    -2.81971442E-01   # Real(ZH(4,5),dp)
  4  6     5.63649694E-01   # Real(ZH(4,6),dp)
  5  1     5.44509197E-01   # Real(ZH(5,1),dp)
  5  2    -3.98381739E-01   # Real(ZH(5,2),dp)
  5  3    -1.46127458E-01   # Real(ZH(5,3),dp)
  5  4     5.70672928E-01   # Real(ZH(5,4),dp)
  5  5    -4.17524029E-01   # Real(ZH(5,5),dp)
  5  6    -1.53148899E-01   # Real(ZH(5,6),dp)
  6  1    -1.45639077E-01   # Real(ZH(6,1),dp)
  6  2    -3.98739258E-01   # Real(ZH(6,2),dp)
  6  3     5.44378335E-01   # Real(ZH(6,3),dp)
  6  4    -1.52637052E-01   # Real(ZH(6,4),dp)
  6  5    -4.17898727E-01   # Real(ZH(6,5),dp)
  6  6     5.70535779E-01   # Real(ZH(6,6),dp)
Block CHARGEMIX Q=  1.72760000E+02  # ()
  1  1    -5.77350269E-01   # Real(ZP(1,1),dp)
  1  2    -5.77350269E-01   # Real(ZP(1,2),dp)
  1  3    -5.77350269E-01   # Real(ZP(1,3),dp)
  2  1     7.07106781E-01   # Real(ZP(2,1),dp)
  2  2    -7.07106781E-01   # Real(ZP(2,2),dp)
  2  3     0.00000000E+00   # Real(ZP(2,3),dp)
  3  1    -4.08248290E-01   # Real(ZP(3,1),dp)
  3  2    -4.08248290E-01   # Real(ZP(3,2),dp)
  3  3     8.16496581E-01   # Real(ZP(3,3),dp)
Block UDLMIX Q=  1.72760000E+02  # ()
  1  1    -5.00000000E-01   # Real(ZDL(1,1),dp)
  1  2     9.82552668E-17   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     9.36312407E-17   # Real(ZDL(2,1),dp)
  2  2    -5.00000000E-01   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1    -0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3    -5.00000000E-01   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.72760000E+02  # ()
  1  1     8.66025404E-01   # Aimag(ZDL(1,1))
  1  2     5.18614907E-17   # Aimag(ZDL(1,2))
  1  3     0.00000000E+00   # Aimag(ZDL(1,3))
  2  1     5.96585485E-17   # Aimag(ZDL(2,1))
  2  2     8.66025404E-01   # Aimag(ZDL(2,2))
  2  3     0.00000000E+00   # Aimag(ZDL(2,3))
  3  1     0.00000000E+00   # Aimag(ZDL(3,1))
  3  2    -0.00000000E+00   # Aimag(ZDL(3,2))
  3  3     8.66025404E-01   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # Real(ZDR(1,1),dp)
  1  2    -2.88675135E-01   # Real(ZDR(1,2),dp)
  1  3    -2.88675135E-01   # Real(ZDR(1,3),dp)
  2  1    -2.88675135E-01   # Real(ZDR(2,1),dp)
  2  2     5.77350269E-01   # Real(ZDR(2,2),dp)
  2  3    -2.88675135E-01   # Real(ZDR(2,3),dp)
  3  1    -2.88675135E-01   # Real(ZDR(3,1),dp)
  3  2    -2.88675135E-01   # Real(ZDR(3,2),dp)
  3  3     5.77350269E-01   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2    -5.00000000E-01   # Aimag(ZDR(1,2))
  1  3    -5.00000000E-01   # Aimag(ZDR(1,3))
  2  1    -5.00000000E-01   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3    -5.00000000E-01   # Aimag(ZDR(2,3))
  3  1    -5.00000000E-01   # Aimag(ZDR(3,1))
  3  2    -5.00000000E-01   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.72760000E+02  # ()
  1  1    -5.00000000E-01   # Real(ZUL(1,1),dp)
  1  2    -9.39158612E-17   # Real(ZUL(1,2),dp)
  1  3    -0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     6.81027278E-18   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2    -0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.72760000E+02  # ()
  1  1     8.66025404E-01   # Aimag(ZUL(1,1))
  1  2    -5.93775616E-17   # Aimag(ZUL(1,2))
  1  3     0.00000000E+00   # Aimag(ZUL(1,3))
  2  1     1.10813229E-16   # Aimag(ZUL(2,1))
  2  2    -3.65937142E-12   # Aimag(ZUL(2,2))
  2  3    -0.00000000E+00   # Aimag(ZUL(2,3))
  3  1     0.00000000E+00   # Aimag(ZUL(3,1))
  3  2     0.00000000E+00   # Aimag(ZUL(3,2))
  3  3     6.50081611E-18   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # Real(ZUR(1,1),dp)
  1  2    -2.88675135E-01   # Real(ZUR(1,2),dp)
  1  3    -2.88675135E-01   # Real(ZUR(1,3),dp)
  2  1     5.77350269E-01   # Real(ZUR(2,1),dp)
  2  2     5.77350269E-01   # Real(ZUR(2,2),dp)
  2  3    -2.88675135E-01   # Real(ZUR(2,3),dp)
  3  1     5.77350269E-01   # Real(ZUR(3,1),dp)
  3  2    -2.88675135E-01   # Real(ZUR(3,2),dp)
  3  3     5.77350269E-01   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZUR(1,1))
  1  2    -5.00000000E-01   # Aimag(ZUR(1,2))
  1  3    -5.00000000E-01   # Aimag(ZUR(1,3))
  2  1     3.57498753E-12   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3     5.00000000E-01   # Aimag(ZUR(2,3))
  3  1     4.01764668E-17   # Aimag(ZUR(3,1))
  3  2     5.00000000E-01   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.72760000E+02  # ()
  1  1    -5.00000000E-01   # Real(ZEL(1,1),dp)
  1  2    -0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2    -5.00000000E-01   # Real(ZEL(2,2),dp)
  2  3    -0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2    -0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3    -5.00000000E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.72760000E+02  # ()
  1  1     8.66025404E-01   # Aimag(ZEL(1,1))
  1  2     0.00000000E+00   # Aimag(ZEL(1,2))
  1  3     0.00000000E+00   # Aimag(ZEL(1,3))
  2  1    -0.00000000E+00   # Aimag(ZEL(2,1))
  2  2     8.66025404E-01   # Aimag(ZEL(2,2))
  2  3     0.00000000E+00   # Aimag(ZEL(2,3))
  3  1    -0.00000000E+00   # Aimag(ZEL(3,1))
  3  2     0.00000000E+00   # Aimag(ZEL(3,2))
  3  3     8.66025404E-01   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.72760000E+02  # ()
  1  1     5.77350269E-01   # Real(ZER(1,1),dp)
  1  2    -2.88675135E-01   # Real(ZER(1,2),dp)
  1  3    -2.88675135E-01   # Real(ZER(1,3),dp)
  2  1    -2.88675135E-01   # Real(ZER(2,1),dp)
  2  2     5.77350269E-01   # Real(ZER(2,2),dp)
  2  3    -2.88675135E-01   # Real(ZER(2,3),dp)
  3  1    -2.88675135E-01   # Real(ZER(3,1),dp)
  3  2    -2.88675135E-01   # Real(ZER(3,2),dp)
  3  3     5.77350269E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZER(1,1))
  1  2    -5.00000000E-01   # Aimag(ZER(1,2))
  1  3    -5.00000000E-01   # Aimag(ZER(1,3))
  2  1    -5.00000000E-01   # Aimag(ZER(2,1))
  2  2     0.00000000E+00   # Aimag(ZER(2,2))
  2  3    -5.00000000E-01   # Aimag(ZER(2,3))
  3  1    -5.00000000E-01   # Aimag(ZER(3,1))
  3  2    -5.00000000E-01   # Aimag(ZER(3,2))
  3  3     0.00000000E+00   # Aimag(ZER(3,3))
Block UVMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Real(UV(1,1),dp)
  1  2     0.00000000E+00   # Real(UV(1,2),dp)
  1  3     0.00000000E+00   # Real(UV(1,3),dp)
  2  1     0.00000000E+00   # Real(UV(2,1),dp)
  2  2     0.00000000E+00   # Real(UV(2,2),dp)
  2  3     0.00000000E+00   # Real(UV(2,3),dp)
  3  1     0.00000000E+00   # Real(UV(3,1),dp)
  3  2     0.00000000E+00   # Real(UV(3,2),dp)
  3  3     0.00000000E+00   # Real(UV(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31    -1.00000000E+00  # GUT scale
        33     1.72760000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  1        25        1.56217532E+01 # Gluon fusion 
  2        25        1.20627738E+00 # Vector boson fusion 
  3        25        5.37183997E-01 # W-H production 
  4        25        3.14403642E-01 # Z-H production 
  5        25        8.56017880E-02 # t-t-H production 
  1        35        2.48789364E-13 # Gluon fusion 
  2        35        5.70809150E-16 # Vector boson fusion 
  3        35        1.04072836E-16 # W-H production 
  4        35        8.98640598E-17 # Z-H production 
  5        35        3.87052278E-17 # t-t-H production 
  1        45        2.56390649E-13 # Gluon fusion 
  2        45        3.31170739E-16 # Vector boson fusion 
  3        45        5.28689493E-17 # W-H production 
  4        45        5.21371233E-17 # Z-H production 
  5        45        6.64734693E-18 # t-t-H production 
  1        55        1.08026985E-14 # Gluon fusion 
  2        55        2.09173399E-17 # Vector boson fusion 
  1        65        1.20433943E-14 # Gluon fusion 
  2        65        3.41507589E-18 # Vector boson fusion 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  1        25        1.98868147E+01 # Gluon fusion 
  2        25        1.55552339E+00 # Vector boson fusion 
  3        25        6.89195266E-01 # W-H production 
  4        25        3.92709677E-01 # Z-H production 
  5        25        1.29586947E-01 # t-t-H production 
  1        35        3.22443461E-13 # Gluon fusion 
  2        35        7.45295363E-16 # Vector boson fusion 
  3        35        1.88109778E-16 # W-H production 
  4        35        1.15803832E-16 # Z-H production 
  5        35        5.98276179E-17 # t-t-H production 
  1        45        3.32295107E-13 # Gluon fusion 
  2        45        4.32403748E-16 # Vector boson fusion 
  3        45        9.55596742E-17 # W-H production 
  4        45        6.71868009E-17 # Z-H production 
  5        45        1.02749668E-17 # t-t-H production 
  1        55        1.50367013E-14 # Gluon fusion 
  2        55        3.01239520E-17 # Vector boson fusion 
  1        65        1.67636747E-14 # Gluon fusion 
  2        65        4.91819624E-18 # Vector boson fusion 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
  1        25        4.64759692E+01 # Gluon fusion 
  1        35        7.75406913E-13 # Gluon fusion 
  1        45        7.99097994E-13 # Gluon fusion 
  1        55        3.86211850E-14 # Gluon fusion 
  1        65        4.30568491E-14 # Gluon fusion 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        5.23389427E+01 # Gluon fusion 
  1        35        8.79343977E-13 # Gluon fusion 
  1        45        9.06210658E-13 # Gluon fusion 
  1        55        4.48624974E-14 # Gluon fusion 
  1        65        5.00149796E-14 # Gluon fusion 
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
  1        25        7.71561213E+02 # Gluon fusion 
  1        35        1.48460577E-11 # Gluon fusion 
  1        45        1.52996508E-11 # Gluon fusion 
  1        55        1.18937788E-12 # Gluon fusion 
  1        65        1.32597857E-12 # Gluon fusion 
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.27650884E-04 # H-Photon-Photon 
        25           21           21     0.48306511E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        35           22           22     0.25770835E-18 # H-Photon-Photon 
        35           21           21     0.12736455E-17 # H-Gluon-Gluon 
        35           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        45           22           22     0.23773043E-18 # H-Photon-Photon 
        45           21           21     0.13125593E-17 # H-Gluon-Gluon 
        45           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        55           22           22     0.43499955E-19 # H-Photon-Photon 
        55           21           21     0.23531720E-18 # H-Gluon-Gluon 
        55           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        65           22           22     0.47884297E-19 # H-Photon-Photon 
        65           21           21     0.26234351E-18 # H-Gluon-Gluon 
        65           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    3.10823650E-02  # T-parameter (1-loop BSM)
       2    8.09644164E-02  # S-parameter (1-loop BSM)
       3    1.28775695E-03  # U-parameter (1-loop BSM)
      20    3.17716456E-17  # (g-2)_e
      21    1.37188936E-12  # (g-2)_mu
      22    1.01200772E-09  # (g-2)_tau
      23   -1.12962483E-28  # EDM(e)
      24   -2.33845979E-26  # EDM(mu)
      25   -2.50825851E-27  # EDM(tau)
      39    3.07513144E-05  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
Block FlavorKitLFV # lepton flavor violating observables 
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.55818268E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    2.97154003E-01  # Maximal scattering eigenvalue 
       2    3.52727079E+02  # best scattering energy 
      11    1.00000000E+00  # min scattering energy 
      12    5.00000000E+03  # max scattering energy 
      13   -1.00000000E+03  # steps 
DECAY         4     3.80177466E-13   # Fu_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     6.06541021E-01    3            2         -1          3   # BR(Fu_2 -> Fu_1 Fd_1^* Fd_2 )
     2.02202936E-01    3            3        -11         12   # BR(Fu_2 -> Fd_2 Fe_1^* Fv_1 )
     1.91256043E-01    3            3        -13         14   # BR(Fu_2 -> Fd_2 Fe_2^* Fv_2 )
DECAY         6     1.57395675E+00   # Fu_3
#    BR                NDA      ID1      ID2
     9.73458738E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
     6.63090859E-03    2            2         35   # BR(Fu_3 -> Fu_1 H0_3 )
     6.63090859E-03    2            2         45   # BR(Fu_3 -> Fu_1 H0_4 )
     6.59888468E-03    2            4         35   # BR(Fu_3 -> Fu_2 H0_3 )
     6.59888468E-03    2            4         45   # BR(Fu_3 -> Fu_2 H0_4 )
DECAY        25     3.44983050E-03   # H0_2
#    BR                NDA      ID1      ID2
     2.16582644E-03    2           22         22   # BR(H0_2 -> VP VP )
     5.28818853E-02    2           21         21   # BR(H0_2 -> VG VG )
     2.72467332E-02    2           23         23   # BR(H0_2 -> VZ VZ )
     2.50487592E-01    2          -24         24   # BR(H0_2 -> VWp^* VWp_virt )
     2.12357864E-04    2           -3          3   # BR(H0_2 -> Fd_2^* Fd_2 )
     5.66402870E-01    2           -5          5   # BR(H0_2 -> Fd_3^* Fd_3 )
     2.59590024E-04    2          -13         13   # BR(H0_2 -> Fe_2^* Fe_2 )
     7.49312826E-02    2          -15         15   # BR(H0_2 -> Fe_3^* Fe_3 )
     2.54111593E-02    2           -4          4   # BR(H0_2 -> Fu_2^* Fu_2 )
DECAY        35     2.78627210E-03   # H0_3
#    BR                NDA      ID1      ID2
     2.15590245E-01    2           -1          5   # BR(H0_3 -> Fd_1^* Fd_3 )
     2.15669937E-01    2           -3          5   # BR(H0_3 -> Fd_2^* Fd_3 )
     2.15590245E-01    2           -5          1   # BR(H0_3 -> Fd_3^* Fd_1 )
     2.15669937E-01    2           -5          3   # BR(H0_3 -> Fd_3^* Fd_2 )
     1.01838963E-04    2          -11         13   # BR(H0_3 -> Fe_1^* Fe_2 )
     2.94234445E-02    2          -11         15   # BR(H0_3 -> Fe_1^* Fe_3 )
     1.01838963E-04    2          -13         11   # BR(H0_3 -> Fe_2^* Fe_1 )
     2.95251838E-02    2          -13         15   # BR(H0_3 -> Fe_2^* Fe_3 )
     2.94234445E-02    2          -15         11   # BR(H0_3 -> Fe_3^* Fe_1 )
     2.95251838E-02    2          -15         13   # BR(H0_3 -> Fe_3^* Fe_2 )
     9.60872462E-03    2           -2          4   # BR(H0_3 -> Fu_1^* Fu_2 )
     9.60872462E-03    2           -4          2   # BR(H0_3 -> Fu_2^* Fu_1 )
DECAY        45     2.78627210E-03   # H0_4
#    BR                NDA      ID1      ID2
     2.15590245E-01    2           -1          5   # BR(H0_4 -> Fd_1^* Fd_3 )
     2.15669937E-01    2           -3          5   # BR(H0_4 -> Fd_2^* Fd_3 )
     2.15590245E-01    2           -5          1   # BR(H0_4 -> Fd_3^* Fd_1 )
     2.15669937E-01    2           -5          3   # BR(H0_4 -> Fd_3^* Fd_2 )
     1.01838963E-04    2          -11         13   # BR(H0_4 -> Fe_1^* Fe_2 )
     2.94234445E-02    2          -11         15   # BR(H0_4 -> Fe_1^* Fe_3 )
     1.01838963E-04    2          -13         11   # BR(H0_4 -> Fe_2^* Fe_1 )
     2.95251838E-02    2          -13         15   # BR(H0_4 -> Fe_2^* Fe_3 )
     2.94234445E-02    2          -15         11   # BR(H0_4 -> Fe_3^* Fe_1 )
     2.95251838E-02    2          -15         13   # BR(H0_4 -> Fe_3^* Fe_2 )
     9.60872462E-03    2           -2          4   # BR(H0_4 -> Fu_1^* Fu_2 )
     9.60872462E-03    2           -4          2   # BR(H0_4 -> Fu_2^* Fu_1 )
DECAY        55     1.84574820E+01   # H0_5
#    BR                NDA      ID1      ID2
     1.21837250E-01    2           -2          6   # BR(H0_5 -> Fu_1^* Fu_3 )
     1.21825900E-01    2           -4          6   # BR(H0_5 -> Fu_2^* Fu_3 )
     1.21837250E-01    2           -6          2   # BR(H0_5 -> Fu_3^* Fu_1 )
     1.21825900E-01    2           -6          4   # BR(H0_5 -> Fu_3^* Fu_2 )
     1.12244198E-01    2           35         23   # BR(H0_5 -> H0_3 VZ )
     8.06832827E-03    2           45         23   # BR(H0_5 -> H0_4 VZ )
     1.78774891E-03    2          -37         37   # BR(H0_5 -> Hp_2^* Hp_2 )
     2.48110150E-02    2          -37         47   # BR(H0_5 -> Hp_2^* Hp_3 )
     2.48110150E-02    2          -47         37   # BR(H0_5 -> Hp_3^* Hp_2 )
     1.78774891E-03    2          -47         47   # BR(H0_5 -> Hp_3^* Hp_3 )
     1.58054983E-01    2           37        -24   # BR(H0_5 -> Hp_2 VWp^* )
     1.58054983E-01    2          -37         24   # BR(H0_5 -> Hp_2^* VWp )
     1.13885959E-02    2           47        -24   # BR(H0_5 -> Hp_3 VWp^* )
     1.13885959E-02    2          -47         24   # BR(H0_5 -> Hp_3^* VWp )
DECAY        65     1.84574820E+01   # H0_6
#    BR                NDA      ID1      ID2
     1.21837250E-01    2           -2          6   # BR(H0_6 -> Fu_1^* Fu_3 )
     1.21825900E-01    2           -4          6   # BR(H0_6 -> Fu_2^* Fu_3 )
     1.21837250E-01    2           -6          2   # BR(H0_6 -> Fu_3^* Fu_1 )
     1.21825900E-01    2           -6          4   # BR(H0_6 -> Fu_3^* Fu_2 )
     8.06832827E-03    2           35         23   # BR(H0_6 -> H0_3 VZ )
     1.12244198E-01    2           45         23   # BR(H0_6 -> H0_4 VZ )
     2.48110150E-02    2          -37         37   # BR(H0_6 -> Hp_2^* Hp_2 )
     1.78774891E-03    2          -37         47   # BR(H0_6 -> Hp_2^* Hp_3 )
     1.78774891E-03    2          -47         37   # BR(H0_6 -> Hp_3^* Hp_2 )
     2.48110150E-02    2          -47         47   # BR(H0_6 -> Hp_3^* Hp_3 )
     1.13885959E-02    2           37        -24   # BR(H0_6 -> Hp_2 VWp^* )
     1.13885959E-02    2          -37         24   # BR(H0_6 -> Hp_2^* VWp )
     1.58054983E-01    2           47        -24   # BR(H0_6 -> Hp_3 VWp^* )
     1.58054983E-01    2          -47         24   # BR(H0_6 -> Hp_3^* VWp )
DECAY        37     8.76838506E+00   # Hp_2
#    BR                NDA      ID1      ID2
     5.00005429E-01    2           -5          2   # BR(Hp_2 -> Fd_3^* Fu_1 )
     4.99933236E-01    2           -5          4   # BR(Hp_2 -> Fd_3^* Fu_2 )
DECAY        47     8.76838963E+00   # Hp_3
#    BR                NDA      ID1      ID2
     5.00005168E-01    2           -5          2   # BR(Hp_3 -> Fd_3^* Fu_1 )
     4.99933497E-01    2           -5          4   # BR(Hp_3 -> Fd_3^* Fu_2 )


==> anc/Delta273HDM/vev100/Delta273HDM-vev100.m <==
Off[General::spell]

Model`Name = "Delta273HDM";
Model`NameLaTeX ="Tree Higgs Doublet Model with Delta(27) symmetry and (1,0,0) vacuum";
Model`Authors = "J. Kalinowski, W. Kotlarski, M. N. Rebelo, I. de Medeiros Varzielas";
Model`Date = "2019-10-24";

(*-------------------------------------------*)
(*   Particle Content*)
(*-------------------------------------------*)

(* Gauge Groups *)

Gauge[[1]] = {B,   U[1], hypercharge, g1, False};
Gauge[[2]] = {WB, SU[2], left,        g2, True};
Gauge[[3]] = {G,  SU[3], color,       g3, False};


(* Matter Fields *)
FermionFields[[1]] = {q1, 1, {uL1, dL1},     1/6, 2, 3};
FermionFields[[2]] = {l1, 1, {vL1, eL1},    -1/2, 2, 1};
FermionFields[[3]] = {d1, 1, conj[dR1],   1/3, 1, -3};
FermionFields[[4]] = {uu1, 1, conj[uR1],  -2/3, 1, -3};
FermionFields[[5]] = {ee1, 1, conj[eR1],     1, 1,  1};

FermionFields[[6]] = {q2, 1, {uL2, dL2},     1/6, 2, 3};
FermionFields[[7]] = {l2, 1, {vL2, eL2},    -1/2, 2, 1};
FermionFields[[8]] = {d2, 1, conj[dR2],   1/3, 1, -3};
FermionFields[[9]] = {u2, 1, conj[uR2],  -2/3, 1, -3};
FermionFields[[10]] = {ee2, 1, conj[eR2],     1, 1,  1};

FermionFields[[11]] = {q3, 1, {uL3, dL3},     1/6, 2, 3};
FermionFields[[12]] = {l3, 1, {vL3, eL3},    -1/2, 2, 1};
FermionFields[[13]] = {d3, 1, conj[dR3],   1/3, 1, -3};
FermionFields[[14]] = {u3, 1, conj[uR3],  -2/3, 1, -3};
FermionFields[[15]] = {e3, 1, conj[eR3],     1, 1,  1};

ScalarFields[[1]] =  {H1, 1, {H1p, H10},     1/2, 2,  1};
ScalarFields[[2]] =  {H2, 1, {H2p, H20},     1/2, 2,  1};
ScalarFields[[3]] =  {H3, 1, {H3p, H30},     1/2, 2,  1};


(*----------------------------------------------*)
(*   DEFINITION                                 *)
(*----------------------------------------------*)

NameOfStates = {GaugeES, EWSB};

(* ----- Before EWSB ----- *)

DEFINITION[GaugeES][Additional] = {
   {LagHC,   {AddHC -> True}},
	{LagNoHC, {AddHC -> False}}
};

LagNoHC = -(
   - mu2 (conj[H1].H1 + conj[H2].H2 + conj[H3].H3)
   + Lambdas ( conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3)
   + Lambdar1 (
      conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3
      + 2 conj[H1].H1.conj[H2].H2 + 2 conj[H1].H1.conj[H3].H3 + 2 conj[H2].H2.conj[H3].H3
   )
   + Lambdar2 (
      conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3
      + 2 conj[H1].H2.conj[H2].H1 + 2 conj[H1].H3.conj[H3].H1 + 2 conj[H2].H3.conj[H3].H2
   )
);

LagHC = - (
   LambdadConj (conj[H1].H2.conj[H1].H3 + conj[H2].H3.conj[H2].H1 + conj[H3].H1.conj[H3].H2)
   + Yd1 (conj[H1].d1.q1 + conj[H2].d2.q1 + conj[H3].d3.q1)
   + Yd2 (conj[H1].d2.q2 + conj[H2].d3.q2 + conj[H3].d1.q2)
   + Yd3 (conj[H1].d3.q3 + conj[H2].d1.q3 + conj[H3].d2.q3)

   + Ye1 (conj[H1].ee1.l1 + conj[H2].ee2.l1 + conj[H3].e3.l1)
   + Ye2 (conj[H1].ee2.l2 + conj[H2].e3.l2  + conj[H3].ee1.l2)
   + Ye3 (conj[H1].e3.l3  + conj[H2].ee1.l3 + conj[H3].ee2.l3)

   - Yu1 (H1.uu1.q1 + H2.u2.q1  + H3.u3.q1)
   - Yu2 (H1.u3.q2  + H2.uu1.q2 + H3.u2.q2)
   - Yu3 (H1.u2.q3  + H2.u3.q3  + H3.uu1.q3)
);


DEFINITION[EWSB][GaugeSector] = {
   {{VB, VWB[3]},     {VP, VZ}, ZZ},
   {{VWB[1],VWB[2]},  {VWp, conj[VWp]}, ZW}
};

(* ----- VEVs ---- *)

(* for real  vev's *)
DEFINITION[EWSB][VEVs] = {
   {H10, {v, 1/Sqrt[2]},  {A01, I/Sqrt[2]}, {hSM, 1/Sqrt[2]}},
   {H20, {0, 1/Sqrt[2]},  {A02, I/Sqrt[2]}, {H02, 1/Sqrt[2]}},
   {H30, {0, 1/Sqrt[2]},  {A03, I/Sqrt[2]}, {H03, 1/Sqrt[2]}}
};


(* ---- Mixings ---- *)

(* All members of the multiplet tagged with Description -> "Higgs boson"
   must have a vev which is a variable. If we make
   {H20, {0, 1/Sqrt[2]},  {A02, I/Sqrt[2]}, {H02, 1/Sqrt[2]}}
   a member of a Higgs multiplet SARAH will try to use 0 as a name of variable.
   That's way the multiplet H0 is not marked as Higgs, the only Higgs is the hSM field.
   H0 are just some fields which we pretend have nothing to do with the Higgs. *)
DEFINITION[EWSB][MatterSector] = {
   {{A01, A02, A03}, {A0, ZA}},
   {{H02, H03}, {H0, ZH}},
   {{H1p, H2p, H3p}, {Hp, ZP}},
   {{{dL1, dL2, dL3}, {conj[dR1], conj[dR2], conj[dR3]}}, {{DL, ZDL}, {DR, ZDR}}},
   {{{uL1, uL2, uL3}, {conj[uR1], conj[uR2], conj[uR3]}}, {{UL, ZUL}, {UR, ZUR}}},
   {{{eL1, eL2, eL3}, {conj[eR1], conj[eR2], conj[eR3]}}, {{EL, ZEL}, {ER, ZER}}},
   {{vL1, vL2, vL3}, {VL, UV}}
};

DEFINITION[EWSB][DiracSpinors] = {
   Fd -> {DL, conj[DR]},
   Fe -> {EL, conj[ER]},
   Fu -> {UL, conj[UR]},
   Fv -> {VL, 0}
};

SetOptions[MakeSPheno, IncludeLoopDecays -> False, Include2loopMasses -> False, TwoLoop -> False];


==> anc/Delta273HDM/vev100/SPheno.m <==
OnlyLowEnergySPheno = True;

MINPAR = {
   {1, MH1Input},
   {2, MH2Input},
   {3, MhInput},
   {4, MHpInput}
}

ParametersToSolveTadpoles = {mu2};
RealParameters = {};

DEFINITION[MatchingConditions] = {
   {v,  vSM},
   {Ye1, YeSM[1,1]},
   {Ye2, YeSM[2,2]},
   {Ye3, YeSM[3,3]},
   {Yd1, YdSM[1,1]},
   {Yd2, YdSM[2,2]},
   {Yd3, YdSM[3,3]},
   {Yu1, YuSM[1,1]},
   {Yu2, YuSM[2,2]},
   {Yu3, YuSM[3,3]},
   {g1,  g1SM},
   {g2,  g2SM},
   {g3,  g3SM}
};

BoundaryLowScaleInput = {
   {Lambdas,   -(MH1Input^2 + MH2Input^2)/(2 v^2)},
   {Lambdar1,   (MhInput^2 + 2 MHpInput^2)/(2 v^2)},
   {Lambdar2,    (MH1Input^2 + MH2Input^2 - 2 MHpInput^2)/(2 v^2)},
   {LambdadConj, (MH1Input^2 - MH2Input^2)/v^2}
};

ListDecayParticles = {Fu, hSM, H0, A0, Hp};
(*ListDecayParticles3B = {{Fu,"Fu.f90"}};*)

AddTreeLevelUnitarityLimits = True;
SkipFlavorKit=True



==> anc/Delta273HDM/vev100/parameters.m <==
ParameterDefinitions = { 

{g1,        { Description -> "Hypercharge-Coupling"}},
{g2,        { Description -> "Left-Coupling"}},
{g3,        { Description -> "Strong-Coupling"}},  
				
{AlphaS,    {Description -> "Alpha Strong"}},

{Gf,        { Description -> "Fermi's constant"}},
{aEWinv,    { Description -> "inverse weak coupling constant at mZ"}},
{e,         { Description -> "electric charge"}}, 

{v,         { Description -> "EW-VEV",
               DependenceNum -> Sqrt[4*Mass[VWp]^2/(g2^2)],
               DependenceSPheno -> None }},           
{\[Beta],   { Description -> "Pseudo Scalar mixing angle"  }},             
{TanBeta,   { Description -> "Tan Beta" }},              

{ZP,        { Description->"Charged-Mixing-Matrix",
            Dependence -> None,
              DependenceOptional -> None}},                      
                                          
{mu2, {  Description -> "Mu-parameter",
			 LaTeX -> "\\mu^2",
             Real -> True,
			 Dependence -> None, 
             Value -> None, 
             LesHouches -> {HMIX,1},
             OutputName-> mu2 }},                               \
 
{ZEL,       { Description ->"Left-Lepton-Mixing-Matrix"}},
{ZER,       { Description ->"Right-Lepton-Mixing-Matrix" }},                          
{ZDL,       { Description ->"Left-Down-Mixing-Matrix"}},                       
{ZDR,       { Description ->"Right-Down-Mixing-Matrix"}},              
{ZUL,       { Description ->"Left-Up-Mixing-Matrix"}},                        
{ZUR,       { Description ->"Right-Up-Mixing-Matrix"}},           
{UV,        {Description ->"Neutrino-Mixing-Matrix", 
 			 LaTeX -> "U^V",
             Dependence ->  None, 
             Value -> None, 
             LesHouches -> UVMIX,
             OutputName-> UV      }},  
              
{ThetaW,    { Description -> "Weinberg-Angle",
              DependenceNum -> ArcSin[Sqrt[1 - Mass[VWp]^2/Mass[VZ]^2]] }},                           
{ZZ, {Description ->   "Photon-Z Mixing Matrix"}},
{ZW, {Description -> "W Mixing Matrix",
       Dependence ->   1/Sqrt[2] {{1, 1},
                  {\[ImaginaryI],-\[ImaginaryI]}} }},

{ZA, {   Description->"Pseudo-Scalar-Mixing-Matrix", 
   			 LaTeX -> "Z^A",
             Dependence -> None,
              DependenceOptional -> None,
             Value -> None, 
             LesHouches -> PSEUDOSCALARMIX,
             OutputName-> ZA      }},
{ZH, { Description->"Scalar-Mixing-Matrix", 
			 LaTeX -> "Z^H",
             Dependence -> None,
              DependenceOptional -> None,
             Value -> None, 
             LesHouches -> SCALARMIX,
             OutputName-> ZH     }},
{Lambdas,   {LaTeX -> "s",
             Real -> True,
             OutputName ->"Lams",
              LesHouches -> {HDM,1}}},

{Lambdar1,   { LaTeX -> "r_1",
             Real -> True,
              OutputName ->"Lamr1",
              LesHouches -> {HDM,2}}},

{Lambdar2,   { LaTeX -> "r_2",
             Real -> True,
               OutputName ->"Lamr2",
              LesHouches -> {HDM,3}}},

{LambdadConj,   {LaTeX -> "d",
             Real -> True,
              OutputName ->"Lamd",
              LesHouches -> {HDM,4}}}
};



==> anc/Delta273HDM/vev100/particles.m <==

ParticleDefinitions[GaugeES] = {
      {VB,   { Description -> "B-Boson"}},                                                   
      {VG,   { Description -> "Gluon"}},          
      {VWB,  { Description -> "W-Bosons"}},          
      {gB,   { Description -> "B-Boson Ghost"}},                                                   
      {gG,   { Description -> "Gluon Ghost" }},          
      {gWB,  { Description -> "W-Boson Ghost"}}
      };
      
      
      
      
   ParticleDefinitions[EWSB] = {
 
     {A0   ,  {  
Description -> "Pseudo-Scalar Higgs",
OutputName ->"A0",
                 PDG -> {0, 36, 46},
                 ElectricCharge->0,
                 FeynArtsNr -> 3,
                 LaTeX -> "A^0" }},             
                  {hSM   ,  {  
		Description -> "Higgs",
		OutputName ->"hSM",
                 PDG -> {25},
                 ElectricCharge->0,
                 FeynArtsNr -> 3,
                 LaTeX -> "h^0" }}, 
      {H0   ,  {  
		OutputName ->"H0",
                 PDG -> {35, 45},
                 ElectricCharge->0,
                 FeynArtsNr -> 3,
                 LaTeX -> "H^0" }},       
            {Hp,  { Description -> "Charged Higgs",
		PDG -> {0, 37, 47},
                 ElectricCharge -> 1,
                 FeynArtsNr -> 5}},                                                   
      {VP,   { Description -> "Photon"}}, 
      {VZ,   { Description -> "Z-Boson",
      			 Goldstone -> A0[{1}] }}, 
      {VG,   { Description -> "Gluon" }},          
      {VWp,  { Description -> "W+ - Boson",
      			Goldstone -> Hp[{1}] }},         
      {gP,   { Description -> "Photon Ghost"}},                                                   
      {gWp,  { Description -> "Positive W+ - Boson Ghost"}}, 
      {gWpC, { Description -> "Negative W+ - Boson Ghost" }}, 
      {gZ,   { Description -> "Z-Boson Ghost" }},
      {gG,   { Description -> "Gluon Ghost" }}, 
                               
                 
      {Fd,   { Description -> "Down-Quarks"}},   
      {Fu,   { Description -> "Up-Quarks"}},   
      {Fe,   { Description -> "Leptons" }},
      {Fv,   { Description -> "Neutrinos" }}                                                              
     
        };    
        
        
        
 WeylFermionAndIndermediate = {
                 
       {phid,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\phi_{d}",
                 OutputName -> "" }},                                                                       
   
   
       {phiu,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\phi_{u}",
                 OutputName -> "" }}, 
                                                                                       
    {sigmad,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\sigma_{d}",
                 OutputName -> "" }},
                                                                                        
    {sigmau,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\sigma_{u}",
                 OutputName -> "" }}


        };       




==> anc/Delta273HDM/vev111/Delta273HDM-vev111.m <==
Off[General::spell]

Model`Name = "Delta273HDM";
Model`NameLaTeX ="Tree Higgs Doublet Model with Delta(27) symmetry and (1,1,1) vacuum";
Model`Authors = "J. Kalinowski, W. Kotlarski, M. N. Rebelo, I. de Medeiros Varzielas";
Model`Date = "2020.04.22";

(*-------------------------------------------*)
(*   Particle Content*)
(*-------------------------------------------*)

(* Gauge Groups *)

Gauge[[1]] = {B,   U[1], hypercharge, g1, False};
Gauge[[2]] = {WB, SU[2], left,        g2, True};
Gauge[[3]] = {G,  SU[3], color,       g3, False};


(* Matter Fields *)
FermionFields[[1]] = {q1, 1, {uL1, dL1},     1/6, 2, 3};
FermionFields[[2]] = {l1, 1, {vL1, eL1},    -1/2, 2, 1};
FermionFields[[3]] = {d1, 1, conj[dR1],   1/3, 1, -3};
FermionFields[[4]] = {uu1, 1, conj[uR1],  -2/3, 1, -3};
FermionFields[[5]] = {ee1, 1, conj[eR1],     1, 1,  1};

FermionFields[[6]] = {q2, 1, {uL2, dL2},     1/6, 2, 3};
FermionFields[[7]] = {l2, 1, {vL2, eL2},    -1/2, 2, 1};
FermionFields[[8]] = {d2, 1, conj[dR2],   1/3, 1, -3};
FermionFields[[9]] = {u2, 1, conj[uR2],  -2/3, 1, -3};
FermionFields[[10]] = {ee2, 1, conj[eR2],     1, 1,  1};

FermionFields[[11]] = {q3, 1, {uL3, dL3},     1/6, 2, 3};
FermionFields[[12]] = {l3, 1, {vL3, eL3},    -1/2, 2, 1};
FermionFields[[13]] = {d3, 1, conj[dR3],   1/3, 1, -3};
FermionFields[[14]] = {u3, 1, conj[uR3],  -2/3, 1, -3};
FermionFields[[15]] = {e3, 1, conj[eR3],     1, 1,  1};

ScalarFields[[1]] =  {H1, 1, {H1p, H10},     1/2, 2,  1};
ScalarFields[[2]] =  {H2, 1, {H2p, H20},     1/2, 2,  1};
ScalarFields[[3]] =  {H3, 1, {H3p, H30},     1/2, 2,  1};


(*----------------------------------------------*)
(*   DEFINITION                                 *)
(*----------------------------------------------*)

NameOfStates = {GaugeES, EWSB};

(* ----- Before EWSB ----- *)

DEFINITION[GaugeES][Additional] = {
   {LagHC,   {AddHC -> True}},
	{LagNoHC, {AddHC -> False}}
};

LagNoHC = -(
   - mu2 (conj[H1].H1 + conj[H2].H2 + conj[H3].H3)
   + Lambdas ( conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3)
   + Lambdar1 (
      conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3
      + 2 conj[H1].H1.conj[H2].H2 + 2 conj[H1].H1.conj[H3].H3 + 2 conj[H2].H2.conj[H3].H3
   )
   + Lambdar2 (
      conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3
      + 2 conj[H1].H2.conj[H2].H1 + 2 conj[H1].H3.conj[H3].H1 + 2 conj[H2].H3.conj[H3].H2
   )
);

With[{w = ComplexExpand@Exp[2 \[Pi]/3 I]},
LagHC = - (
   LambdadConj (conj[H1].H2.conj[H1].H3 + conj[H2].H3.conj[H2].H1 + conj[H3].H1.conj[H3].H2)

   (* ---- Yukawas ---- *)
   + Yd1 (conj[H1].d1.q1 +     conj[H2].d2.q1 +     conj[H3].d3.q1)
   + Yd2 (conj[H1].d1.q2 + w^2 conj[H2].d2.q2 + w   conj[H3].d3.q2)
   + Yd3 (conj[H1].d1.q3 + w   conj[H2].d2.q3 + w^2 conj[H3].d3.q3)

   + Ye1 (conj[H1].ee1.l1 +     conj[H2].ee2.l1 +     conj[H3].e3.l1)
   + Ye2 (conj[H1].ee1.l2 + w^2 conj[H2].ee2.l2 + w   conj[H3].e3.l2)
   + Ye3 (conj[H1].ee1.l3 + w   conj[H2].ee2.l3 + w^2 conj[H3].e3.l3)

   - Yu1 (H1.uu1.q1 +     H2.u2.q1 +     H3.u3.q1)
   - Yu2 (H1.uu1.q2 + w^2 H2.u2.q2 + w   H3.u3.q2)
   - Yu3 (H1.uu1.q3 + w   H2.u2.q3 + w^2 H3.u3.q3)
)
]


DEFINITION[EWSB][GaugeSector] = {
   {{VB, VWB[3]},     {VP, VZ}, ZZ},
   {{VWB[1],VWB[2]},  {VWp, conj[VWp]}, ZW}
};

(* ----- VEVs ---- *)

(* for real  vev's *)
DEFINITION[EWSB][VEVs] = {
   {H10, {v1, 1/Sqrt[2]},  {A01, I/Sqrt[2]}, {H01, 1/Sqrt[2]}},
   {H20, {v2, 1/Sqrt[2]},  {A02, I/Sqrt[2]}, {H02, 1/Sqrt[2]}},
   {H30, {v3, 1/Sqrt[2]},  {A03, I/Sqrt[2]}, {H03, 1/Sqrt[2]}}
};


(* ---- Mixings ---- *)


DEFINITION[EWSB][MatterSector] = {
   {{A01, A02, A03}, {A0, ZA}},
   {{H01, H02, H03}, {H0, ZH}},
   {{H1p, H2p, H3p}, {Hp, ZP}},
   {{{dL1, dL2, dL3}, {conj[dR1], conj[dR2], conj[dR3]}}, {{DL, ZDL}, {DR, ZDR}}},
   {{{uL1, uL2, uL3}, {conj[uR1], conj[uR2], conj[uR3]}}, {{UL, ZUL}, {UR, ZUR}}},
   {{{eL1, eL2, eL3}, {conj[eR1], conj[eR2], conj[eR3]}}, {{EL, ZEL}, {ER, ZER}}},
   {{vL1, vL2, vL3}, {VL, UV}}
};

DEFINITION[EWSB][DiracSpinors] = {
   Fd -> {DL, conj[DR]},
   Fe -> {EL, conj[ER]},
   Fu -> {UL, conj[UR]},
   Fv -> {VL, 0}
};

SetOptions[MakeSPheno, IncludeLoopDecays -> False, Include2loopMasses -> False, TwoLoop -> False];


==> anc/Delta273HDM/vev111/SPheno.m <==
OnlyLowEnergySPheno = True;

MINPAR = {
   {1, mhSMInput},
   {2, MHInput},
   {3, MAInput},
   {4, MHpInput}
}

(* There is more than one solution to the tadpole equations in (1, 1, 1) case.
   To deal with it we give a selected, exact tree-level solution.
   See https://arxiv.org/pdf/0806.0538.pdf, p. 132 for the syntax. *)
ParametersToSolveTadpoles = {mu2, v2, v3};
UseGivenTadpoleSolution = True;
SubSolutionsTadpolesTree = {
      mu2 -> (2*LambdadConj + 3*(Lambdar1 + Lambdar2) + Lambdas)*v1^2,
      v2 -> v1,
      v3 -> v1
   };
SubSolutionsTadpolesLoop = {};

DEFINITION[MatchingConditions] = {
   {v1,  vSM/Sqrt[3]},
   {Ye1, YeSM[1,1]},
   {Ye2, YeSM[2,2]},
   {Ye3, YeSM[3,3]},
   {Yd1, YdSM[1,1]},
   {Yd2, YdSM[2,2]},
   {Yd3, YdSM[3,3]},
   {Yu1, YuSM[1,1]},
   {Yu2, YuSM[2,2]},
   {Yu3, YuSM[3,3]},
   {g1,  g1SM},
   {g2,  g2SM},
   {g3,  g3SM}
};

BoundaryLowScaleInput = {
   {Lambdas,   -(7*MAInput^2 - 9*MHInput^2)/(18*v1^2)},
   {Lambdar1,  -(-MAInput^2 - 6*MHpInput^2 - 3*mhSMInput^2 + 3*MHInput^2)/(18*v1^2)},
   {Lambdar2,  -(-2*MAInput^2 + 3*MHpInput^2)/(9*v1^2)},
   {LambdadConj, -2*MAInput^2/(9*v1^2)}
};

ListDecayParticles = {Fu, H0, A0, Hp};
(*ListDecayParticles3B = {{Fu,"Fu.f90"}};*)

AddTreeLevelUnitarityLimits = True;
SkipFlavorKit=True



==> anc/Delta273HDM/vev111/parameters.m <==
ParameterDefinitions = { 

{g1,        { Description -> "Hypercharge-Coupling"}},
{g2,        { Description -> "Left-Coupling"}},
{g3,        { Description -> "Strong-Coupling"}},  
				
{AlphaS,    {Description -> "Alpha Strong"}},

{Gf,        { Description -> "Fermi's constant"}},
{aEWinv,    { Description -> "inverse weak coupling constant at mZ"}},
{e,         { Description -> "electric charge"}}, 

(*
{v,         { Description -> "EW-VEV",
               DependenceNum -> Sqrt[4*Mass[VWp]^2/(g2^2)],
               DependenceSPheno -> None }},
               *)
{v1, {LaTeX -> "v_1",
      Real -> True}},
{v2, {LaTeX -> "v_2",
        Real -> True}},
{v3, {LaTeX -> "v_3",
        Real -> True}}, 
{ZP,        { Description->"Charged-Mixing-Matrix",
              Dependence -> None,
              DependenceOptional -> None
}},
                                          
{mu2, {  Description -> "Mu-parameter",
			 LaTeX -> "\\mu^2",
             Real -> True,
			 Dependence -> None, 
             Value -> None, 
             LesHouches -> {HMIX,1},
             OutputName-> mu2 }},                               \

{ZEL,       { Description ->"Left-Lepton-Mixing-Matrix"}},
{ZER,       { Description ->"Right-Lepton-Mixing-Matrix" }},                          
{ZDL,       { Description ->"Left-Down-Mixing-Matrix"}},                       
{ZDR,       { Description ->"Right-Down-Mixing-Matrix"}},              
{ZUL,       { Description ->"Left-Up-Mixing-Matrix"}},                        
{ZUR,       { Description ->"Right-Up-Mixing-Matrix"}},           
{UV,        {Description ->"Neutrino-Mixing-Matrix", 
 			 LaTeX -> "U^V",
             Dependence ->  None, 
             Value -> None, 
             LesHouches -> UVMIX,
             OutputName-> UV      }},  
              
{ThetaW,    { Description -> "Weinberg-Angle",
              DependenceNum -> ArcSin[Sqrt[1 - Mass[VWp]^2/Mass[VZ]^2]] }},                           
{ZZ, {Description ->   "Photon-Z Mixing Matrix"}},
{ZW, {Description -> "W Mixing Matrix",
       Dependence ->   1/Sqrt[2] {{1, 1},
                  {\[ImaginaryI],-\[ImaginaryI]}} }},

{ZA, {   Description->"Pseudo-Scalar-Mixing-Matrix", 
   			 LaTeX -> "Z^A",
             Value -> None, 
              Dependence -> None,
              DependenceOptional -> None,
             LesHouches -> PSEUDOSCALARMIX,
             OutputName-> ZA      }},
{ZH, { Description->"Scalar-Mixing-Matrix", 
			 LaTeX -> "Z^H",
             Value -> None, 
              Dependence -> None,
              DependenceOptional -> None,
             LesHouches -> SCALARMIX,
             OutputName-> ZH     }},
{Lambdas,   {LaTeX -> "s",
             Real -> True,
             OutputName ->"Lams",
              LesHouches -> {HDM,1}}},

{Lambdar1,   { LaTeX -> "r_1",
             Real -> True,
              OutputName ->"Lamr1",
              LesHouches -> {HDM,2}}},

{Lambdar2,   { LaTeX -> "r_2",
             Real -> True,
               OutputName ->"Lamr2",
              LesHouches -> {HDM,3}}},

{LambdadConj,   {LaTeX -> "d",
                 OutputName ->"Lamd",
                 Real -> True,
                 LesHouches -> {HDM,4}}}
};



==> anc/Delta273HDM/vev111/particles.m <==

ParticleDefinitions[GaugeES] = {

      {VB,   { Description -> "B-Boson"}},                                                   
      {VG,   { Description -> "Gluon"}},          
      {VWB,  { Description -> "W-Bosons"}},          
      {gB,   { Description -> "B-Boson Ghost"}},                                                   
      {gG,   { Description -> "Gluon Ghost" }},          
      {gWB,  { Description -> "W-Boson Ghost"}}
      };
      
      
      
      
   ParticleDefinitions[EWSB] = {

     {H0   ,  {  Description -> "Higgs",
                 PDG -> {25, 35, 45},
                 PDG.IX -> {101000001},
                 FeynArtsNr -> 2,
                 ElectricCharge->0,
                 LaTeX -> "H" }}, 
                 
     {A0   ,  {  Description -> "Pseudo-Scalar Higgs",
                 PDG -> {26, 36, 46},
                 ElectricCharge->0,
                 FeynArtsNr -> 3,
                 LaTeX -> "A^0" }},

      {Hp,  {  Description -> "Charged Higgs",
               PDG -> {37, 47,57},
               ElectricCharge -> 1,
               FeynArtsNr -> 5}},
      {VP,   { Description -> "Photon"}}, 
      {VZ,   { Description -> "Z-Boson",
               Goldstone -> A0[{1}] }},
      {VG,   { Description -> "Gluon" }},          
      {VWp,  { Description -> "W+ - Boson",
      			Goldstone -> Hp[{1}] }},         
      {gP,   { Description -> "Photon Ghost"}},                                                   
      {gWp,  { Description -> "Positive W+ - Boson Ghost"}}, 
      {gWpC, { Description -> "Negative W+ - Boson Ghost" }}, 
      {gZ,   { Description -> "Z-Boson Ghost" }},
      {gG,   { Description -> "Gluon Ghost" }}, 
                               
                 
      {Fd,   { Description -> "Down-Quarks"}},   
      {Fu,   { Description -> "Up-Quarks"}},   
      {Fe,   { Description -> "Leptons" }},
      {Fv,   { Description -> "Neutrinos" }}                                                              
};
        
WeylFermionAndIndermediate = {
                 
       {phid,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\phi_{d}",
                 OutputName -> "" }},                                                                       
   
   
       {phiu,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\phi_{u}",
                 OutputName -> "" }}, 
                                                                                       
    {sigmad,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\sigma_{d}",
                 OutputName -> "" }},
                                                                                        
    {sigmau,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\sigma_{u}",
                 OutputName -> "" }}
};



==> anc/Delta273HDM/vevOmega_rephased/Delta273HDM-vevOmega_rephased.m <==
Off[General::spell]

Model`Name = "Delta273HDM";
Model`NameLaTeX ="Tree Higgs Doublet Model with Delta(27) symmetry equivalent to (omega v, v, v) vev";
Model`Authors = "J. Kalinowski, W. Kotlarski, I. de Medeiros Varzielas, M. N. Rebelo";
Model`Date = "2022-03-25";

(*-------------------------------------------*)
(*   Particle Content*)
(*-------------------------------------------*)

(* Gauge Groups *)

Gauge[[1]] = {B,   U[1], hypercharge, g1, False};
Gauge[[2]] = {WB, SU[2], left,        g2, True};
Gauge[[3]] = {G,  SU[3], color,       g3, False};


(* Matter Fields *)
FermionFields[[1]] = {q1, 1, {uL1, dL1},     1/6, 2, 3};
FermionFields[[2]] = {l1, 1, {vL1, eL1},    -1/2, 2, 1};
FermionFields[[3]] = {d1, 1, conj[dR1],   1/3, 1, -3};
FermionFields[[4]] = {uu1, 1, conj[uR1],  -2/3, 1, -3};
FermionFields[[5]] = {ee1, 1, conj[eR1],     1, 1,  1};

FermionFields[[6]] = {q2, 1, {uL2, dL2},     1/6, 2, 3};
FermionFields[[7]] = {l2, 1, {vL2, eL2},    -1/2, 2, 1};
FermionFields[[8]] = {d2, 1, conj[dR2],   1/3, 1, -3};
FermionFields[[9]] = {u2, 1, conj[uR2],  -2/3, 1, -3};
FermionFields[[10]] = {ee2, 1, conj[eR2],     1, 1,  1};

FermionFields[[11]] = {q3, 1, {uL3, dL3},     1/6, 2, 3};
FermionFields[[12]] = {l3, 1, {vL3, eL3},    -1/2, 2, 1};
FermionFields[[13]] = {d3, 1, conj[dR3],   1/3, 1, -3};
FermionFields[[14]] = {u3, 1, conj[uR3],  -2/3, 1, -3};
FermionFields[[15]] = {e3, 1, conj[eR3],     1, 1,  1};

ScalarFields[[1]] =  {H1, 1, {H1p, H10},     1/2, 2,  1};
ScalarFields[[2]] =  {H2, 1, {H2p, H20},     1/2, 2,  1};
ScalarFields[[3]] =  {H3, 1, {H3p, H30},     1/2, 2,  1};


(*----------------------------------------------*)
(*   DEFINITION                                 *)
(*----------------------------------------------*)

NameOfStates={GaugeES, EWSB};

(* ----- Before EWSB ----- *)

DEFINITION[GaugeES][Additional] = {
   {LagHC,   {AddHC -> True}},
	{LagNoHC, {AddHC -> False}}
};

LagNoHC = -(
   - mu2 (conj[H1].H1 + conj[H2].H2 + conj[H3].H3)
   + Lambdas ( conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3)
   + Lambdar1 (
      conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3
      + 2 conj[H1].H1.conj[H2].H2 + 2 conj[H1].H1.conj[H3].H3 + 2 conj[H2].H2.conj[H3].H3
   )
   + Lambdar2 (
      conj[H1].H1.conj[H1].H1 + conj[H2].H2.conj[H2].H2 + conj[H3].H3.conj[H3].H3
      + 2 conj[H1].H2.conj[H2].H1 + 2 conj[H1].H3.conj[H3].H1 + 2 conj[H2].H3.conj[H3].H2
   )
);

With[{w = ComplexExpand[Exp[2*Pi*I/3]]},
LagHC = - (
   LambdadConj w (conj[H1].H2.conj[H1].H3 + conj[H2].H3.conj[H2].H1 + conj[H3].H1.conj[H3].H2)
   + Yd1 (w conj[H1].d1.q1 +conj[H2].d2.q1 + conj[H3].d3.q1)
   + Yd2 (w conj[H1].d2.q2 +conj[H2].d3.q2 + conj[H3].d1.q2)
   + Yd3 (w conj[H1].d3.q3 +conj[H2].d1.q3 + conj[H3].d2.q3)

   + Ye1 (w conj[H1].ee1.l1 + conj[H2].ee2.l1 + conj[H3].e3.l1)
   + Ye2 (w conj[H1].ee2.l2 + conj[H2].e3.l2 + conj[H3].ee1.l2)
   + Ye3 (w conj[H1].e3.l3  +conj[H2].ee1.l3 + conj[H3].ee2.l3)

   - Yu1 (w H1.uu1.q1 + H2.u2.q1 + H3.u3.q1)
   - Yu2 (w H1.u3.q2  + H2.uu1.q2 + H3.u2.q2)
   - Yu3 (w H1.u2.q3  + H2.u3.q3 + H3.uu1.q3)
);
];


DEFINITION[EWSB][GaugeSector] = {
   {{VB, VWB[3]},     {VP, VZ}, ZZ},
   {{VWB[1],VWB[2]},  {VWp, conj[VWp]}, ZW}
};

(* ----- VEVs ---- *)

(* for complex vev's *)
DEFINITION[EWSB][VEVs] = {
   {H10, {v1R, 1/Sqrt[2]}, {A01, I/Sqrt[2]}, {H01, 1/Sqrt[2]}},
   {H20, {v2R, 1/Sqrt[2]}, {A02, I/Sqrt[2]}, {H02, 1/Sqrt[2]}},
   {H30, {v3R, 1/Sqrt[2]}, {A03, I/Sqrt[2]}, {H03, 1/Sqrt[2]}}
};

(* ---- Mixings ---- *)

DEFINITION[EWSB][MatterSector] = {
   {{H01, H02, H03, A01, A02, A03}, {H0, ZH}},
   {{H1p, H2p, H3p}, {Hp, ZP}},
   {{{dL1, dL2, dL3}, {conj[dR1], conj[dR2], conj[dR3]}}, {{DL, ZDL}, {DR, ZDR}}},
   {{{uL1, uL2, uL3}, {conj[uR1], conj[uR2], conj[uR3]}}, {{UL, ZUL}, {UR, ZUR}}},
   {{{eL1, eL2, eL3}, {conj[eR1], conj[eR2], conj[eR3]}}, {{EL, ZEL}, {ER, ZER}}},
   {{vL1, vL2, vL3}, {VL, UV}}
};

DEFINITION[EWSB][DiracSpinors] = {
   Fd -> {DL, conj[DR]},
   Fe -> {EL, conj[ER]},
   Fu -> {UL, conj[UR]},
   Fv -> {VL, 0}
};

SetOptions[MakeSPheno, IncludeLoopDecays -> False, Include2loopMasses -> False, TwoLoop -> False];


==> anc/Delta273HDM/vevOmega_rephased/SPheno.m <==
OnlyLowEnergySPheno = True;

MINPAR = {
   {1, mhSMInput},
   {2, mH1Input},
   {3, mH3Input},
   {4, mHpInput}
};

(* There is more than one solution to the tadpole equations in (omega, 1, 1) case.
   To deal with it we give a selected, exact tree-level solution.
   See https://arxiv.org/pdf/0806.0538.pdf, p. 132 for the syntax. *)
ParametersToSolveTadpoles = {mu2, v2R, v3R};
UseGivenTadpoleSolution = True;
SubSolutionsTadpolesTree = {
   mu2 -> (-LambdadConj + 3 (Lambdar1 + Lambdar2) + Lambdas) v1R^2,
   v2R -> v1R,
   v3R -> v1R
}
SubSolutionsTadpolesLoop = {};

DEFINITION[MatchingConditions] = {
   {v1R, vSM/Sqrt[3]},
   {Ye1, YeSM[1,1]},
   {Ye2, YeSM[2,2]},
   {Ye3, YeSM[3,3]},
   {Yd1, YdSM[1,1]},
   {Yd2, YdSM[2,2]},
   {Yd3, YdSM[3,3]},
   {Yu1, YuSM[1,1]},
   {Yu2, YuSM[2,2]},
   {Yu3, YuSM[3,3]},
   {g1,  g1SM},
   {g2,  g2SM},
   {g3,  g3SM}
};

BoundaryLowScaleInput = {
   {
{Lambdas, (3*(mH1Input^2 + mH3Input^2)*v1R^2 +     
     2*Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(18*v1R^4)},
        {Lambdar1,
   -1/36*(3*(mH1Input^2 + mH3Input^2 - 2*(2*mHpInput^2 + mhSMInput^2))*    
       v1R^2 + Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 +     
          3*mH3Input^4)*v1R^4])/v1R^4},
  {Lambdar2, (3*(mH1Input^2 + mH3Input^2 - 4*mHpInput^2)*v1R^2 -     
     Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(36*v1R^4)}, 
        {LambdadConj,
   (3*(mH1Input^2 + mH3Input^2)*v1R^2 -     
     Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(18*v1R^4)}
   },
   {
 {Lambdas, (3*(mH1Input^2 + mH3Input^2)*v1R^2 -     
     2*Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(18*v1R^4)}, 
        {Lambdar1,
   (-3*(mH1Input^2 + mH3Input^2 - 2*(2*mHpInput^2 + mhSMInput^2))*v1R^2 +     
     Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(36*v1R^4)}, 
        {Lambdar2,
   (3*(mH1Input^2 + mH3Input^2 - 4*mHpInput^2)*v1R^2 +     
     Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(36*v1R^4)}, 
        {LambdadConj,
   (3*(mH1Input^2 + mH3Input^2)*v1R^2 +     
     Sqrt[3]*Sqrt[(3*mH1Input^4 - 10*mH1Input^2*mH3Input^2 + 3*mH3Input^4)*    
        v1R^4])/(18*v1R^4)}
        }
}[[2]];

ListDecayParticles = {Fu, H0, Hp};
ListDecayParticles3B = {{Fu,"Fu.f90"}};

AddTreeLevelUnitarityLimits = True;
SkipFlavorKit=True



==> anc/Delta273HDM/vevOmega_rephased/parameters.m <==
ParameterDefinitions = {

{g1,        { Description -> "Hypercharge-Coupling"}},
{g2,        { Description -> "Left-Coupling"}},
{g3,        { Description -> "Strong-Coupling"}},

{AlphaS,    {Description -> "Alpha Strong"}},

{Gf,        { Description -> "Fermi's constant"}},
{aEWinv,    { Description -> "inverse weak coupling constant at mZ"}},
{e,         { Description -> "electric charge"}},

{v1R, {Real -> True}},
{v2R, {Real -> True}},
{v3R, {Real -> True}},

{ZP,        { Description->"Charged-Mixing-Matrix",
              Dependence -> None,
              Real -> False,
              DependenceOptional -> None
}},

{mu2, {  Description -> "Mu-parameter",
			LaTeX -> "\\mu^2",
         Real -> True,
			Dependence -> None,
         Value -> None,
         LesHouches -> {HMIX,1},
         OutputName-> mu2 }},                               \

{ZEL,       { Description ->"Left-Lepton-Mixing-Matrix"}},
{ZER,       { Description ->"Right-Lepton-Mixing-Matrix" }},
{ZDL,       { Description ->"Left-Down-Mixing-Matrix"}},
{ZDR,       { Description ->"Right-Down-Mixing-Matrix"}},
{ZUL,       { Description ->"Left-Up-Mixing-Matrix"}},
{ZUR,       { Description ->"Right-Up-Mixing-Matrix"}},
{UV,        {Description ->"Neutrino-Mixing-Matrix",
 			 LaTeX -> "U^V",
             Dependence ->  None,
             Value -> None,
             LesHouches -> UVMIX,
             OutputName-> UV      }},

{ThetaW,    { Description -> "Weinberg-Angle",
              DependenceNum -> ArcSin[Sqrt[1 - Mass[VWp]^2/Mass[VZ]^2]] }},
{ZZ, {Description ->   "Photon-Z Mixing Matrix"}},
{ZW, {Description -> "W Mixing Matrix",
       Dependence ->   1/Sqrt[2] {{1, 1},
                  {\[ImaginaryI],-\[ImaginaryI]}} }},

{ZA, {   Description->"Pseudo-Scalar-Mixing-Matrix",
   			 LaTeX -> "Z^A",
             Value -> None,
             LesHouches -> PSEUDOSCALARMIX,
             OutputName-> ZA      }},
{ZH, { Description->"Scalar-Mixing-Matrix",
			 LaTeX -> "Z^H",
             Value -> None,
             Real -> False,
             LesHouches -> SCALARMIX,
             Dependence -> None,
             DependenceOptional -> None,
             OutputName-> ZH     }},
{Lambdas,   {LaTeX -> "s",
             Real -> True,
             OutputName ->"Lams",
              LesHouches -> {HDM,1}}},

{Lambdar1,   { LaTeX -> "r_1",
             Real -> True,
              OutputName ->"Lamr1",
              LesHouches -> {HDM,2}}},

{Lambdar2,   { LaTeX -> "r_2",
             Real -> True,
               OutputName ->"Lamr2",
              LesHouches -> {HDM,3}}},

{LambdadConj,   {LaTeX -> "d",
                 OutputName ->"Lamd",
                 Real -> True,
                 LesHouches -> {HDM,4}}}
};



==> anc/Delta273HDM/vevOmega_rephased/particles.m <==

ParticleDefinitions[GaugeES] = {

      {VB,   { Description -> "B-Boson"}},                                                   
      {VG,   { Description -> "Gluon"}},          
      {VWB,  { Description -> "W-Bosons"}},          
      {gB,   { Description -> "B-Boson Ghost"}},                                                   
      {gG,   { Description -> "Gluon Ghost" }},          
      {gWB,  { Description -> "W-Boson Ghost"}}
      };
      
ParticleDefinitions[EWSB] = {
      {H0,   { Description -> "Higgs",
               OutputName ->"H0",
               PDG -> {0, 25, 35, 45, 55, 65},
               PDG.IX -> {101000001},
               FeynArtsNr -> 2,
               ElectricCharge->0,                 
               LaTeX -> "H" }}, 
      {Hp,   { Description -> "Charged Higgs",
               PDG -> {0, 37, 47},
               ElectricCharge -> 1,
               FeynArtsNr -> 5}},                                                   
      {VP,   { Description -> "Photon"}}, 
      {VZ,   { Description -> "Z-Boson",
      			Goldstone -> H0[{1}] }}, 
      {VG,   { Description -> "Gluon" }},          
      {VWp,  { Description -> "W+ - Boson",
      			Goldstone -> Hp[{1}] }},         
      {gP,   { Description -> "Photon Ghost"}},                                                   
      {gWp,  { Description -> "Positive W+ - Boson Ghost"}}, 
      {gWpC, { Description -> "Negative W+ - Boson Ghost" }}, 
      {gZ,   { Description -> "Z-Boson Ghost" }},
      {gG,   { Description -> "Gluon Ghost" }}, 
      {Fd,   { Description -> "Down-Quarks"}},   
      {Fu,   { Description -> "Up-Quarks"}},   
      {Fe,   { Description -> "Leptons" }},
      {Fv,   { Description -> "Neutrinos" }}
};    
        
WeylFermionAndIndermediate = {
                 
       {phid,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\phi_{d}",
                 OutputName -> "" }},                                                                       
   
   
       {phiu,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\phi_{u}",
                 OutputName -> "" }}, 
                                                                                       
    {sigmad,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\sigma_{d}",
                 OutputName -> "" }},
                                                                                        
    {sigmau,   {  PDG -> 0,
                 Width -> 0, 
                 Mass -> Automatic,
                 LaTeX -> "\\sigma_{u}",
                 OutputName -> "" }}


        };       




==> anc/appendix_C.out <==
# SUSY Les Houches Accord 2 - Delta273HDM Spectrum + Decays + Flavour Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.5  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.5  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop mass corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 1, 46, arXiv:1604.05335
#   J. Braathen, M. D. Goodsell, F. Staub; Eur.Phys.J.C 77 (2017) 11, 758; arXiv:1703.09237
# Loop decays based on 
#   M. D. Goodsell, S. Liebler, F. Staub; Eur.Phys.J.C 77 (2017) 11, 757; arXiv:1706.05372
# Unitarity routines based on 
#   M. D. Goodsell, F. Staub; Eur.Phys.J.C 78 (2018) 8, 649; arXiv:1805.07306
#   M. D. Goodsell, R. Moutafis; arXiv:2012.09022
#  
# in case of problems send email to goodsell@lpthe.jussieu.fr and porod@physik.uni-wuerzburg.de, or consult the forum/wiki 
# ----------------------------------------------------------------------
# Created: 18.05.2022,  11:47
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.5      # version number of SPheno
     9   4.14.5      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    2.00000000E+02  # MH1Input
    2    3.00000000E+02  # MH2Input
    3    1.25250000E+02  # MhInput
    4    4.00000000E+02  # MHpInput
Block gaugeGUT Q= -1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932004E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637870E-05  # G_mu [GeV^-2]
         3     1.18400000E-01  # alpha_s(MZ)^MSbar
         4     9.11876000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.72760000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.72760000E+02  # (Renormalization Scale)
   1    3.55691542E-01  # g1
   2    6.62790173E-01  # g2
   3    1.21977796E+00  # g3
Block HDM Q=  1.72760000E+02  # (Renormalization Scale)
   4   -8.24754288E-01  # Lamd
   2    2.76859757E+00  # Lamr1
   3   -1.56703315E+00  # Lamr2
   1   -1.07218057E+00  # Lams
Block MixedBlock Q=  1.72760000E+02  # (Renormalization Scale)
   1    9.91435125E-01  # Yu3
   2    7.10061610E-03  # Yu2
   3    1.39898349E-05  # Yu1
   4    2.87185356E-05  # Yd1
   5    5.45652177E-04  # Yd2
   6    2.40086958E-02  # Yd3
   7    1.02047870E-02  # Ye3
   8    2.93502819E-06  # Ye1
   9    6.06870741E-04  # Ye2
Block HMIX Q=  1.72760000E+02  # (Renormalization Scale)
   1    7.84378125E+03  # mu2
   3    2.46219651E+02  # v
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        36     2.00000000E+02  # A0_2
        46     3.00000000E+02  # A0_3
        25     1.25250000E+02  # hSM
        35     2.00000000E+02  # H0_1
        45     3.00000000E+02  # H0_2
        37     4.00000000E+02  # Hp_2
        47     4.00000000E+02  # Hp_3
        23     9.11876000E+01  # VZ
        24     8.03484639E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.72760000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     0.00000000E+00  # Fv_1
        14     0.00000000E+00  # Fv_2
        16     0.00000000E+00  # Fv_3
Block PSEUDOSCALARMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # ZA(1,1)
  1  2     0.00000000E+00   # ZA(1,2)
  1  3     0.00000000E+00   # ZA(1,3)
  2  1     0.00000000E+00   # ZA(2,1)
  2  2    -7.07106781E-01   # ZA(2,2)
  2  3     7.07106781E-01   # ZA(2,3)
  3  1     0.00000000E+00   # ZA(3,1)
  3  2     7.07106781E-01   # ZA(3,2)
  3  3     7.07106781E-01   # ZA(3,3)
Block SCALARMIX Q=  1.72760000E+02  # ()
  1  1     7.07106781E-01   # ZH(1,1)
  1  2     7.07106781E-01   # ZH(1,2)
  2  1    -7.07106781E-01   # ZH(2,1)
  2  2     7.07106781E-01   # ZH(2,2)
Block CHARGEMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # ZP(1,1)
  1  2     0.00000000E+00   # ZP(1,2)
  1  3     0.00000000E+00   # ZP(1,3)
  2  1     0.00000000E+00   # ZP(2,1)
  2  2     1.00000000E+00   # ZP(2,2)
  2  3     0.00000000E+00   # ZP(2,3)
  3  1     0.00000000E+00   # ZP(3,1)
  3  2     0.00000000E+00   # ZP(3,2)
  3  3     1.00000000E+00   # ZP(3,3)
Block UDLMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block UDRMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZDR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZDR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     0.00000000E+00   # Real(ZDR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZDR(3,1),dp)
  3  2     0.00000000E+00   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block UULMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZUL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZUL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUL(3,3),dp)
Block UURMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     0.00000000E+00   # Real(ZUR(1,2),dp)
  1  3     0.00000000E+00   # Real(ZUR(1,3),dp)
  2  1     0.00000000E+00   # Real(ZUR(2,1),dp)
  2  2     0.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     1.00000000E+00   # Real(ZUR(2,3),dp)
  3  1     0.00000000E+00   # Real(ZUR(3,1),dp)
  3  2     1.00000000E+00   # Real(ZUR(3,2),dp)
  3  3     0.00000000E+00   # Real(ZUR(3,3),dp)
Block UELMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZEL(1,1),dp)
  1  2     0.00000000E+00   # Real(ZEL(1,2),dp)
  1  3     0.00000000E+00   # Real(ZEL(1,3),dp)
  2  1     0.00000000E+00   # Real(ZEL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZEL(2,2),dp)
  2  3     0.00000000E+00   # Real(ZEL(2,3),dp)
  3  1     0.00000000E+00   # Real(ZEL(3,1),dp)
  3  2     0.00000000E+00   # Real(ZEL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZEL(3,3),dp)
Block UERMIX Q=  1.72760000E+02  # ()
  1  1     1.00000000E+00   # Real(ZER(1,1),dp)
  1  2     0.00000000E+00   # Real(ZER(1,2),dp)
  1  3     0.00000000E+00   # Real(ZER(1,3),dp)
  2  1     0.00000000E+00   # Real(ZER(2,1),dp)
  2  2     1.00000000E+00   # Real(ZER(2,2),dp)
  2  3     0.00000000E+00   # Real(ZER(2,3),dp)
  3  1     0.00000000E+00   # Real(ZER(3,1),dp)
  3  2     0.00000000E+00   # Real(ZER(3,2),dp)
  3  3     1.00000000E+00   # Real(ZER(3,3),dp)
Block UVMIX Q=  1.72760000E+02  # ()
  1  1     0.00000000E+00   # Real(UV(1,1),dp)
  1  2     0.00000000E+00   # Real(UV(1,2),dp)
  1  3     0.00000000E+00   # Real(UV(1,3),dp)
  2  1     0.00000000E+00   # Real(UV(2,1),dp)
  2  2     0.00000000E+00   # Real(UV(2,2),dp)
  2  3     0.00000000E+00   # Real(UV(2,3),dp)
  3  1     0.00000000E+00   # Real(UV(3,1),dp)
  3  2     0.00000000E+00   # Real(UV(3,2),dp)
  3  3     0.00000000E+00   # Real(UV(3,3),dp)
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31    -1.00000000E+00  # GUT scale
        33     1.72760000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     1.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsLHC7 # Higgs production cross section at LHC7 [pb] (rescaled SM values from HXSWG) 
  2        46        6.06712613-321 # Vector boson fusion 
Block HiggsLHC8 # Higgs production cross section at LHC8 [pb] (rescaled SM values from HXSWG) 
  3        36        2.30234591-321 # W-H production 
  2        46        8.59180158-321 # Vector boson fusion 
Block HiggsLHC13 # Higgs production cross section at LHC13 [pb] (rescaled SM values from SusHI 1.5.0) 
Block HiggsLHC14 # Higgs production cross section at LHC14 [pb] (rescaled SM values from SusHI 1.5.0)
Block HiggsFCC100 # Higgs production cross section at FCC-pp [pb] (rescaled SM values from SusHI 1.5.0)
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.29000740E-04 # H-Photon-Photon 
        25           21           21     0.48306511E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
        36           22           22     0.00000000E+00 # A-Photon-Photon 
        36           21           21     0.00000000E+00 # A-Gluon-Gluon 
        36           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
        46           22           22     0.00000000E+00 # A-Photon-Photon 
        46           21           21     0.00000000E+00 # A-Gluon-Gluon 
        46           22           23     0.00000000E+00 # A-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    7.21571693E-01  # T-parameter (1-loop BSM)
       2   -4.72899299E-02  # S-parameter (1-loop BSM)
       3    8.33069678E-03  # U-parameter (1-loop BSM)
      20    1.86099516E-17  # (g-2)_e
      21    8.12666617E-13  # (g-2)_mu
      22    1.00143699E-09  # (g-2)_tau
      23    0.00000000E+00  # EDM(e)
      24    0.00000000E+00  # EDM(mu)
      25    0.00000000E+00  # EDM(tau)
      39    4.92092844E-03  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
Block FlavorKitLFV # lepton flavor violating observables 
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    3.31379511E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    3.17027119E-01  # Maximal scattering eigenvalue 
       2    5.00000000E+03  # best scattering energy 
      11    1.00000000E+00  # min scattering energy 
      12    5.00000000E+03  # max scattering energy 
      13   -1.00000000E+03  # steps 
DECAY         6     1.53218195E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY        25     3.45057781E-03   # hSM
#    BR                NDA      ID1      ID2
     2.38193388E-03    2           22         22   # BR(hSM -> VP VP )
     5.28704324E-02    2           21         21   # BR(hSM -> VG VG )
     2.72408322E-02    2           23         23   # BR(hSM -> VZ VZ )
     2.50433342E-01    2          -24         24   # BR(hSM -> VWp^* VWp_virt )
     2.12311873E-04    2           -3          3   # BR(hSM -> Fd_2^* Fd_2 )
     5.66280200E-01    2           -5          5   # BR(hSM -> Fd_3^* Fd_3 )
     2.59533803E-04    2          -13         13   # BR(hSM -> Fe_2^* Fe_2 )
     7.49150543E-02    2          -15         15   # BR(hSM -> Fe_3^* Fe_3 )
     2.54056559E-02    2           -4          4   # BR(hSM -> Fu_2^* Fu_2 )
DECAY        35     7.62978446E-01   # H0_1
#    BR                NDA      ID1      ID2
     2.25251349E-03    2           -1          5   # BR(H0_1 -> Fd_1^* Fd_3 )
     2.25367071E-03    2           -3          5   # BR(H0_1 -> Fd_2^* Fd_3 )
     2.25251349E-03    2           -5          1   # BR(H0_1 -> Fd_3^* Fd_1 )
     2.25367071E-03    2           -5          3   # BR(H0_1 -> Fd_3^* Fd_2 )
     1.35746067E-04    2          -11         15   # BR(H0_1 -> Fe_1^* Fe_3 )
     1.36225907E-04    2          -13         15   # BR(H0_1 -> Fe_2^* Fe_3 )
     1.35746067E-04    2          -15         11   # BR(H0_1 -> Fe_3^* Fe_1 )
     1.36225907E-04    2          -15         13   # BR(H0_1 -> Fe_3^* Fe_2 )
     1.97182269E-04    2           -2          4   # BR(H0_1 -> Fu_1^* Fu_2 )
     2.47736823E-01    2           -2          6   # BR(H0_1 -> Fu_1^* Fu_3 )
     1.97182269E-04    2           -4          2   # BR(H0_1 -> Fu_2^* Fu_1 )
     2.47286191E-01    2           -4          6   # BR(H0_1 -> Fu_2^* Fu_3 )
     2.47736823E-01    2           -6          2   # BR(H0_1 -> Fu_3^* Fu_1 )
     2.47286191E-01    2           -6          4   # BR(H0_1 -> Fu_3^* Fu_2 )
DECAY        45     7.97690384E+00   # H0_2
#    BR                NDA      ID1      ID2
     1.29114182E-02    2           36         23   # BR(H0_2 -> A0_2 VZ )
     3.23331057E-04    2           -1          5   # BR(H0_2 -> Fd_1^* Fd_3 )
     3.23497669E-04    2           -3          5   # BR(H0_2 -> Fd_2^* Fd_3 )
     3.23331057E-04    2           -5          1   # BR(H0_2 -> Fd_3^* Fd_1 )
     3.23497669E-04    2           -5          3   # BR(H0_2 -> Fd_3^* Fd_2 )
     2.46405648E-01    2           -2          6   # BR(H0_2 -> Fu_1^* Fu_3 )
     2.46424262E-01    2           -4          6   # BR(H0_2 -> Fu_2^* Fu_3 )
     2.46405648E-01    2           -6          2   # BR(H0_2 -> Fu_3^* Fu_1 )
     2.46424262E-01    2           -6          4   # BR(H0_2 -> Fu_3^* Fu_2 )
DECAY        36     7.60203352E-01   # A0_2
#    BR                NDA      ID1      ID2
     9.65338080E-04    2           -1          5   # BR(A0_2 -> Fd_1^* Fd_3 )
     9.65695420E-04    2           -3          5   # BR(A0_2 -> Fd_2^* Fd_3 )
     9.65338080E-04    2           -5          1   # BR(A0_2 -> Fd_3^* Fd_1 )
     9.65695420E-04    2           -5          3   # BR(A0_2 -> Fd_3^* Fd_2 )
     1.36165292E-04    2          -11         15   # BR(A0_2 -> Fe_1^* Fe_3 )
     1.36636215E-04    2          -13         15   # BR(A0_2 -> Fe_2^* Fe_3 )
     1.36165292E-04    2          -15         11   # BR(A0_2 -> Fe_3^* Fe_1 )
     1.36636215E-04    2          -15         13   # BR(A0_2 -> Fe_3^* Fe_2 )
     2.49066556E-01    2           -2          6   # BR(A0_2 -> Fu_1^* Fu_3 )
     2.48685848E-01    2           -4          6   # BR(A0_2 -> Fu_2^* Fu_3 )
     2.49066556E-01    2           -6          2   # BR(A0_2 -> Fu_3^* Fu_1 )
     2.48685848E-01    2           -6          4   # BR(A0_2 -> Fu_3^* Fu_2 )
DECAY        46     7.98489821E+00   # A0_3
#    BR                NDA      ID1      ID2
     1.30780324E-04    2           -1          5   # BR(A0_3 -> Fd_1^* Fd_3 )
     1.30828913E-04    2           -3          5   # BR(A0_3 -> Fd_2^* Fd_3 )
     1.30780324E-04    2           -5          1   # BR(A0_3 -> Fd_3^* Fd_1 )
     1.30828913E-04    2           -5          3   # BR(A0_3 -> Fd_3^* Fd_2 )
     2.46580082E-01    2           -2          6   # BR(A0_3 -> Fu_1^* Fu_3 )
     2.46574544E-01    2           -4          6   # BR(A0_3 -> Fu_2^* Fu_3 )
     2.46580082E-01    2           -6          2   # BR(A0_3 -> Fu_3^* Fu_1 )
     2.46574544E-01    2           -6          4   # BR(A0_3 -> Fu_3^* Fu_2 )
     1.30775946E-02    2           35         23   # BR(A0_3 -> H0_1 VZ )
DECAY        37     3.06760690E+01   # Hp_2
#    BR                NDA      ID1      ID2
     1.11313431E-01    2           36         24   # BR(Hp_2 -> A0_2 VWp )
     6.11469833E-03    2           46         24   # BR(Hp_2 -> A0_3 VWp )
     2.96841032E-04    2           -1          6   # BR(Hp_2 -> Fd_1^* Fu_3 )
     7.64780553E-01    2           -5          4   # BR(Hp_2 -> Fd_3^* Fu_2 )
     1.11313431E-01    2           35         24   # BR(Hp_2 -> H0_1 VWp )
     6.11469833E-03    2           45         24   # BR(Hp_2 -> H0_2 VWp )
DECAY        47     3.06761346E+01   # Hp_3
#    BR                NDA      ID1      ID2
     1.11313193E-01    2           36         24   # BR(Hp_3 -> A0_2 VWp )
     6.11468526E-03    2           46         24   # BR(Hp_3 -> A0_3 VWp )
     3.22848888E-04    2           -3          6   # BR(Hp_3 -> Fd_2^* Fu_3 )
     7.64794053E-01    2           -5          2   # BR(Hp_3 -> Fd_3^* Fu_1 )
     1.11313193E-01    2           35         24   # BR(Hp_3 -> H0_1 VWp )
     6.11468526E-03    2           45         24   # BR(Hp_3 -> H0_2 VWp )

